On the classification of Kahler-Ricci solitons on Gorenstein del Pezzo surfaces

We give a classification of all pairs (X,v) of Gorenstein del Pezzo surfaces X and vector fields v which are K-stable in the sense of Berman-Nystrom and therefore are expected to admit a Kahler-Ricci solition. Moreover, we provide some new examples of Fano threefolds admitting a Kahler-Ricci soliton.

==> anc/README <==
These files provide the SageMath (version 7.6) source code and output
for the calculations described in the paper

ON THE CLASSIFICATION OF KAHLER-RICCI SOLITONS
ON GORENSTEIN DEL PEZZO SURFACES
by Jacob Cable and Hendrik Suess

The following files are contained 

* surfaces.sagews 
A SageMathCloud worksheet containing the complete calculations for the
surfaces listed in the paper. To be used in a SageMathCloud account.

* surfaces.ipynb 
The same content in the Jupyter notebook format. To be used in local
SageMath installation.

* surfaces.pdf
The same content as a PDF. 

* surfaceXX.sage
The source code for each surface considered in the paper with XX
referring to the corresponding row number in Table 1 of the paper. To
run the calculations simply pass the filename to the sage interpreter,
e.g.

> sage  surface02.sage

* threefolds.sagews 
A SageMathCloud worksheet containing the complete calculations for the
Fano threefolds listed in the paper. To be used in a SageMathCloud
account.

* threefolds.ipynb
The same content in the Jupyter notebook format. To be used in local
SageMath installation.

* threefolds.pdf
The same content as a PDF.              

* threefoldX-XX.sage 
The source code for each threefold considered in the paper with X-XX
referring to the corresponding number in the Mori-Mukai
classification. To run the calculations simply pass the filename to
the sage interpreter, e.g.

> sage  threefold2-30.sage


==> anc/surface02.sage <==
#### No. 2: Degree $1$ / Singularity type $E_8$.
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,5]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-4)/5,0)
Phi2(u)=1/3*u-2/3
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,*B)

show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals




==> anc/surface03.sage <==
#### No. 3: Degree $1$ / Singularity type $E_7A_1$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-2)/3,0)
Phi2(u)=1/4*u-3/4
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface04.sage <==
#### No. 4: Degree $2$ / Singularity type $E_6A_2$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=1/3*u-2/3
Phi3(u)=-2/3*u-2/3

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface06.sage <==
#### No. 6: Degree $2$ / Singularity type $A_5A_2$.
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(-u,0)
Phi2(u)=1/3*u-2/3
Phi3(u)=1/3*u-2/3

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface07.sage <==
#### No. 7: Degree $2$ / Singularity type $D_6A_1$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=1/4*u-3/4
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface08.sage <==
#### No. 8: Degree $2$ / Singularity type $E_7$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,5]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-3)/4,0)
Phi2(u)=1/3*(u-2)
Phi3(u)=1/2*(-u-1)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface09.sage <==
#### No. 9: Degree $2$ / Singularity type $E_6$.
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-2)/3,0)
Phi2(u)=min_symbolic((u-2)/3,0)
Phi3(u)=1/2*(-u-1)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface11.sage <==
#### No. 11: Degree $2$ / Singularity type $D_5A_1$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=1/3*(-2*u-2)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.00001
xi_2=xi_1+0.00002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface12.sage <==
#### No. 12: Degree $2$ / Singularity type $3A_1D_4$.
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=1/2*(u-1)
Phi2(u)=1/2*(u-1)
Phi3(u)=1/2*(-u-1)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface13.sage <==
#### No. 13: Degree $3$ / Singularity type $A_5A_1$. 
# We are working with interval arithmetic with precision of 16 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(11)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(-u,0)
Phi2(u)=1/4*u-3/4
Phi3(u)=1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])

show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.001
xi_2=sol+0.001

xi_1=-1.247
xi_2=-1.246

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0: 
    print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface14.sage <==
#### No. 14: Degree $3$ / Singularity type $E_6$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-2)/3,0)
Phi2(u)=(u-2)/3
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface15.sage <==
#### No. 15: Degree $3$ / Singularity type $A_4A_1$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(1/2*u-1/2,0)
Phi2(u)=min_symbolic(0,-u)
Phi3(u)=1/3*u-2/3

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface17.sage <==
#### No. 17: Degree $3$ / Singularity type $D_5$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-2)/3,0)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface19.sage <==
#### No. 19: Degree $3$ / Singularity type $D_4$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((-u-1)/2,-u)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=min_symbolic((u-1)/2,0)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface20.sage <==
#### No. 20: Degree $3$ / Singularity type $2A_1A_3$.
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,1]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=(u-1)/2
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface21.sage <==
#### No. 21: Degree $4$ / Singularity type $D_5$.
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,5]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=(u-2)/3
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface22.sage <==
#### No. 22: Degree $4$ / Singularity type $A_3A_1$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=-2/3*u-2/3

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface23.sage <==
#### No. 23: Degree $4$ / Singularity type $D_4$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface24.sage <==
#### No. 24: Degree $4$ / Singularity type $A_4$.
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,1/3*u-2/3)
Phi2(u)=min_symbolic(-u,0)
Phi3(u)=1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface26.sage <==
#### No. 26: Degree $4$ / Singularity type $A_3$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(-u,0)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=min_symbolic((u-1)/2,0)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface28.sage <==
#### No. 28: Degree $4$ / Singularity type $A_1A_2$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,1]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface29.sage <==
#### No. 29: Degree $5$ / Singularity type $A_4$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,1]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,-u)
Phi2(u)=1/3*u-2/3
Phi3(u)=1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface30.sage <==
#### No. 30: Degree $5$ / Singularity type $A_3$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,1/2*u-1/2)
Phi2(u)=min_symbolic(-u,0)
Phi3(u)=1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface31.sage <==
#### No. 31: Degree $5$ / Singularity type $A_2$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,-u)
Phi3(u)=min_symbolic(0,1/2*u-1/2)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.000001
xi_2=xi_1+0.000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) > 0 and RIF(F(xi_2)) < 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface32.sage <==
#### No. 32: Degree $5$ / Singularity type $A_1$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=min_symbolic(-u,0)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_2=sol-0.0000001
xi_1=xi_2+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface33.sage <==
#### No. 33: Degree $6$ / Singularity type $A_2$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/surface34.sage <==
#### No. 34: Degree $6$ / Singularity type $A_1$. 
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(-u,0)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=min_symbolic(0,u)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))

#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')

#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals











==> anc/surfaces.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Gorenstein del Pezzo Surfaces\n",
    "\n",
    "\n",
    "1. Degree 1, Sing=$2D_4$\n",
    "2. [Degree 1, Sing=$E_8$](#no2)\n",
    "3. [Degree 1, Sing=$E_7A_1$](#no3)\n",
    "4. [Degree 1, Sing=$E_6A_2$](#no4)\n",
    "5. Degree 2, Sing=$2A_3A_1$\n",
    "6. [Degree 2, Sing=$A_5A_2$](#no6)\n",
    "7. [Degree 2, Sing=$D_6A_1$](#no7)\n",
    "8. [Degree 2, Sing=$E_7$](#no8)\n",
    "9. [Degree 2, Sing=$E_6$](#no9)\n",
    "10. Degree 2, Sing=$2A_3$\n",
    "11. [Degree 2, Sing=$D_5A_1$](#no11)\n",
    "12. [Degree 2, Sing=$3A_1D_4$](#no12)\n",
    "13. [Degree 3, Sing=$A_5A_1$](#no13)\n",
    "14. [Degree 3, Sing=$E_6$](#no14)\n",
    "15. [Degree 3, Sing=$A_4A_1$](#no15)\n",
    "16. Degree 3, Sing=$2A_2A_1$\n",
    "17. [Degree 3, Sing=$D_5$](#no17)\n",
    "18. Degree 3, Sing=$2A_2$\n",
    "19. [Degree 3, Sing=$D_4$](#no19)\n",
    "20. [Degree 3, Sing=$A_32A_1$](#no20)\n",
    "21. [Degree 4, Sing=$D_5$](#no21)\n",
    "22. [Degree 4, Sing=$A_3A_1$](#no22)\n",
    "23. [Degree 4, Sing=$D_4$](#no23)\n",
    "24. [Degree 4, Sing=$A_4$](#no24)\n",
    "25. Degree 4, Sing=$3A_1$\n",
    "26. [Degree 4, Sing=$A_3$](#no26)\n",
    "27. Degree 4, Sing=$2A_1$\n",
    "28. [Degree 4, Sing=$A_2A_1$](#no28)\n",
    "29. [Degree 5, Sing=$A_4$](#no29)\n",
    "30. [Degree 5, Sing=$A_3$](#no30)\n",
    "31. [Degree 5, Sing=$A_2$](#no31)\n",
    "32. [Degree 5, Sing=$A_1$](#no32)\n",
    "33. [Degree 6, Sing=$A_2$](#no33)\n",
    "34. [Degree 6, Sing=$A_1$](#no34)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 2: Degree $1$ / Singularity type $E_8$. <a id=\"no2\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{\\frac{u-4}{5},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = -\\frac{u+1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 247,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 5]\n",
      "Min(0, u/5 - 4/5)\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,5]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-4)/5,0)\n",
    "Phi2(u)=1/3*u-2/3\n",
    "Phi3(u)=-1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 248,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           5⋅ξ   ⎛                  5⋅ξ    ⎞  -ξ\n",
      "(5⋅ξ - 2)⋅ℯ      ⎝ξ + 12⋅(2⋅ξ - 1)⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────── - ───────────────────────────────\n",
      "        3                         3             \n",
      "     6⋅ξ                      30⋅ξ              \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,*B)\n",
    "\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 249,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.9976195991\n",
      "Interval containing solution: [-1.99761972 .. -1.99761947]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 250,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 5⋅ξ              -ξ ⎛    5⋅ξ               ⎞            \n",
      "e   ⋅(6⋅ξ - 1)   e  ⋅⎝36⋅e   ⋅(5⋅ξ - 1) + 11⎠            \n",
      "────────────── - ──────────────────────────── ≥ 0.0112857\n",
      "        3                        3                       \n",
      "    36⋅ξ                    900⋅ξ                        \n",
      " 5⋅ξ               -ξ ⎛    5⋅ξ                ⎞             \n",
      "e   ⋅(12⋅ξ - 5)   e  ⋅⎝18⋅e   ⋅(15⋅ξ - 8) + 19⎠             \n",
      "─────────────── - ───────────────────────────── ≥ 0.01949453\n",
      "         3                         3                        \n",
      "     36⋅ξ                     900⋅ξ                         \n",
      "   5⋅ξ               -ξ ⎛    5⋅ξ                        ⎞            \n",
      "  e   ⋅(12⋅ξ - 5)   e  ⋅⎝12⋅e   ⋅(25⋅ξ - 13) + 30⋅ξ + 31⎠            \n",
      "- ─────────────── + ───────────────────────────────────── ≥ 0.0297546\n",
      "           3                             3                           \n",
      "       36⋅ξ                         900⋅ξ                            \n",
      " 5⋅ξ              -ξ ⎛   5⋅ξ                      ⎞             \n",
      "e   ⋅(6⋅ξ - 1)   e  ⋅⎝6⋅e   ⋅(25⋅ξ - 4) - 30⋅ξ - 1⎠             \n",
      "────────────── - ────────────────────────────────── ≥ 0.06053484\n",
      "        3                           3                           \n",
      "    36⋅ξ                       900⋅ξ                            \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 3: Degree $1$ / Singularity type $E_7A_1$. <a id=\"no3\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_\\infty(u)= \\frac{u-3}{4},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 251,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u/3 - 2/3)\n",
      "u   3\n",
      "─ - ─\n",
      "4   4\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-2)/3,0)\n",
    "Phi2(u)=1/4*u-3/4\n",
    "Phi3(u)=-1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 252,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           3⋅ξ   ⎛               3⋅ξ    ⎞  -ξ\n",
      "(3⋅ξ - 2)⋅ℯ      ⎝ξ + 8⋅(ξ - 1)⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────── - ────────────────────────────\n",
      "        3                       3            \n",
      "     4⋅ξ                    12⋅ξ             \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 253,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.9402428939\n",
      "Interval containing solution: [-1.94024301 .. -1.94024276]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 254,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ              -ξ ⎛    3⋅ξ              ⎞             \n",
      "e   ⋅(4⋅ξ - 1)   e  ⋅⎝16⋅e   ⋅(3⋅ξ - 1) + 7⎠             \n",
      "────────────── - ─────────────────────────── ≥ 0.04440443\n",
      "        3                        3                       \n",
      "    16⋅ξ                    144⋅ξ                        \n",
      " 3⋅ξ              -ξ ⎛   3⋅ξ              ⎞             \n",
      "e   ⋅(4⋅ξ - 3)   e  ⋅⎝8⋅e   ⋅(3⋅ξ - 4) + 5⎠             \n",
      "────────────── - ────────────────────────── ≥ 0.03181965\n",
      "        3                       3                       \n",
      "    16⋅ξ                   144⋅ξ                        \n",
      "   3⋅ξ              -ξ ⎛   3⋅ξ                       ⎞             \n",
      "  e   ⋅(4⋅ξ - 3)   e  ⋅⎝4⋅e   ⋅(9⋅ξ - 10) + 12⋅ξ + 13⎠             \n",
      "- ────────────── + ─────────────────────────────────── ≥ 0.06993168\n",
      "          3                            3                           \n",
      "      16⋅ξ                        144⋅ξ                            \n",
      " 3⋅ξ              -ξ ⎛   3⋅ξ                     ⎞            \n",
      "e   ⋅(4⋅ξ - 1)   e  ⋅⎝4⋅e   ⋅(9⋅ξ - 2) - 12⋅ξ - 1⎠            \n",
      "────────────── - ───────────────────────────────── ≥ 0.1461557\n",
      "        3                           3                         \n",
      "    16⋅ξ                       144⋅ξ                          \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 4: Degree $2$ / Singularity type $E_6A_2$. <a id=\"no4\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{-2u-2}{3}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 255,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 2]\n",
      "Min(0, u/2 - 1/2)\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n",
      "  2⋅u   2\n",
      "- ─── - ─\n",
      "   3    3\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,2]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-1)/2,0)\n",
    "Phi2(u)=1/3*u-2/3\n",
    "Phi3(u)=-2/3*u-2/3\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 256,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           2⋅ξ   ⎛               2⋅ξ    ⎞  -ξ\n",
      "2⋅(ξ - 1)⋅ℯ      ⎝ξ + 3⋅(ξ - 2)⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────── - ────────────────────────────\n",
      "        3                       3            \n",
      "     3⋅ξ                     6⋅ξ             \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 257,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.69131741884\n",
      "Interval containing solution: [-1.69131753 .. -1.69131729]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 258,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 2⋅ξ              -ξ ⎛   2⋅ξ              ⎞            \n",
      "e   ⋅(3⋅ξ - 1)   e  ⋅⎝9⋅e   ⋅(2⋅ξ - 1) + 5⎠            \n",
      "────────────── - ────────────────────────── ≥ 0.1187884\n",
      "        3                      3                       \n",
      "     9⋅ξ                   36⋅ξ                        \n",
      " 2⋅ξ            -ξ ⎛ 2⋅ξ              ⎞             \n",
      "e   ⋅(ξ - 1)   e  ⋅⎝e   ⋅(2⋅ξ - 5) + 1⎠             \n",
      "──────────── - ──────────────────────── ≥ 0.07315991\n",
      "       3                    3                       \n",
      "    3⋅ξ                 12⋅ξ                        \n",
      "   2⋅ξ            -ξ ⎛ 2⋅ξ                    ⎞             \n",
      "  e   ⋅(ξ - 1)   e  ⋅⎝e   ⋅(4⋅ξ - 7) + 2⋅ξ + 3⎠             \n",
      "- ──────────── + ────────────────────────────── ≥ 0.07315988\n",
      "         3                       3                          \n",
      "      3⋅ξ                    12⋅ξ                           \n",
      " 2⋅ξ              -ξ ⎛   2⋅ξ                    ⎞            \n",
      "e   ⋅(3⋅ξ - 1)   e  ⋅⎝3⋅e   ⋅(4⋅ξ - 1) - 6⋅ξ - 1⎠            \n",
      "────────────── - ──────────────────────────────── ≥ 0.2651082\n",
      "        3                         3                          \n",
      "     9⋅ξ                      36⋅ξ                           \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 6: Degree $2$ / Singularity type $A_5A_2$. <a id=\"no6\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{u-2}{3}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 259,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 2]\n",
      "Min(0, -u)\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,2]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(-u,0)\n",
    "Phi2(u)=1/3*u-2/3\n",
    "Phi3(u)=1/3*u-2/3\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 260,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "             -ξ     ⎛         2⋅ξ    ⎞\n",
      "  2⋅(ξ + 2)⋅ℯ     2⋅⎝(ξ - 1)⋅ℯ    + 3⎠\n",
      "- ───────────── + ────────────────────\n",
      "          3                  3        \n",
      "       3⋅ξ                3⋅ξ         \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 261,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -0.97052220918\n",
      "Interval containing solution: [-0.970522315 .. -0.970522105]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 262,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   2⋅ξ                          -ξ                      \n",
      "  e   ⋅(3⋅ξ - 5) + 9⋅ξ + 9   2⋅e  ⋅(3⋅ξ + 2)            \n",
      "- ──────────────────────── + ─────────────── ≥ 0.4790611\n",
      "               3                      3                 \n",
      "            9⋅ξ                    9⋅ξ                  \n",
      " 2⋅ξ                             \n",
      "e   ⋅(ξ - 1) + ξ + 1             \n",
      "──────────────────── ≥ 0.09239867\n",
      "           3                     \n",
      "        3⋅ξ                      \n",
      " 2⋅ξ                             \n",
      "e   ⋅(ξ - 1) + ξ + 1             \n",
      "──────────────────── ≥ 0.09239867\n",
      "           3                     \n",
      "        3⋅ξ                      \n",
      " 2⋅ξ                          -ξ                      \n",
      "e   ⋅(3⋅ξ - 1) - 3⋅ξ - 3   2⋅e  ⋅(3⋅ξ + 2)            \n",
      "──────────────────────── + ─────────────── ≥ 0.6638587\n",
      "             3                      3                 \n",
      "          9⋅ξ                    9⋅ξ                  \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 7: Degree $2$ / Singularity type $D_6A_1$. <a id=\"no7\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\frac{u-3}{4},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 263,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u/2 - 1/2)\n",
      "u   3\n",
      "─ - ─\n",
      "4   4\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-1)/2,0)\n",
    "Phi2(u)=1/4*u-3/4\n",
    "Phi3(u)=-1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 264,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           3⋅ξ   ⎛               2⋅ξ    ⎞  -ξ\n",
      "(3⋅ξ - 2)⋅ℯ      ⎝ξ + 2⋅(ξ - 2)⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────── - ────────────────────────────\n",
      "        3                       3            \n",
      "     4⋅ξ                     4⋅ξ             \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 265,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.79675598472\n",
      "Interval containing solution: [-1.79675609 .. -1.79675588]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 266,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ              -ξ ⎛   2⋅ξ              ⎞            \n",
      "e   ⋅(4⋅ξ - 1)   e  ⋅⎝4⋅e   ⋅(2⋅ξ - 1) + 3⎠            \n",
      "────────────── - ────────────────────────── ≥ 0.1624897\n",
      "        3                      3                       \n",
      "    16⋅ξ                   16⋅ξ                        \n",
      " 3⋅ξ              -ξ ⎛   2⋅ξ    ⎞             \n",
      "e   ⋅(4⋅ξ - 3)   e  ⋅⎝4⋅e    - 1⎠             \n",
      "────────────── + ──────────────── ≥ 0.05832627\n",
      "        3                 3                   \n",
      "    16⋅ξ              16⋅ξ                    \n",
      "   3⋅ξ              -ξ ⎛   2⋅ξ                  ⎞            \n",
      "  e   ⋅(4⋅ξ - 3)   e  ⋅⎝4⋅e   ⋅(ξ - 2) + 4⋅ξ + 5⎠            \n",
      "- ────────────── + ────────────────────────────── ≥ 0.1687342\n",
      "          3                        3                         \n",
      "      16⋅ξ                     16⋅ξ                          \n",
      " 3⋅ξ              -ξ ⎛   2⋅ξ            ⎞            \n",
      "e   ⋅(4⋅ξ - 1)   e  ⋅⎝4⋅e   ⋅ξ - 4⋅ξ - 1⎠            \n",
      "────────────── - ──────────────────────── ≥ 0.3895503\n",
      "        3                     3                      \n",
      "    16⋅ξ                  16⋅ξ                       \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 8: Degree $2$ / Singularity type $E_7$. <a id=\"no8\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{\\frac{u-3}{4},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 267,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 5]\n",
      "Min(0, u/4 - 3/4)\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,5]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-3)/4,0)\n",
    "Phi2(u)=1/3*(u-2)\n",
    "Phi3(u)=1/2*(-u-1)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 268,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           5⋅ξ   ⎛                 4⋅ξ    ⎞  -ξ\n",
      "(5⋅ξ - 2)⋅ℯ      ⎝ξ + 3⋅(3⋅ξ - 2)⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────── - ──────────────────────────────\n",
      "        3                        3             \n",
      "     6⋅ξ                     12⋅ξ              \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 269,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.99186220915\n",
      "Interval containing solution: [-1.99186233 .. -1.99186208]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 270,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 5⋅ξ              -ξ ⎛   4⋅ξ              ⎞             \n",
      "e   ⋅(6⋅ξ - 1)   e  ⋅⎝9⋅e   ⋅(4⋅ξ - 1) + 5⎠             \n",
      "────────────── - ────────────────────────── ≥ 0.03202411\n",
      "        3                       3                       \n",
      "    36⋅ξ                   144⋅ξ                        \n",
      " 5⋅ξ               -ξ ⎛   4⋅ξ              ⎞             \n",
      "e   ⋅(12⋅ξ - 5)   e  ⋅⎝9⋅e   ⋅(4⋅ξ - 3) + 7⎠             \n",
      "─────────────── - ────────────────────────── ≥ 0.04486743\n",
      "         3                       3                       \n",
      "     36⋅ξ                   144⋅ξ                        \n",
      "   5⋅ξ               -ξ ⎛   4⋅ξ                        ⎞             \n",
      "  e   ⋅(12⋅ξ - 5)   e  ⋅⎝3⋅e   ⋅(16⋅ξ - 11) + 12⋅ξ + 13⎠             \n",
      "- ─────────────── + ──────────────────────────────────── ≥ 0.07049793\n",
      "           3                            3                            \n",
      "       36⋅ξ                        144⋅ξ                             \n",
      " 5⋅ξ              -ξ ⎛   4⋅ξ                     ⎞            \n",
      "e   ⋅(6⋅ξ - 1)   e  ⋅⎝3⋅e   ⋅(8⋅ξ - 1) - 12⋅ξ - 1⎠            \n",
      "────────────── - ───────────────────────────────── ≥ 0.1473894\n",
      "        3                           3                         \n",
      "    36⋅ξ                       144⋅ξ                          \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 9: Degree $2$ / Singularity type $E_6$. <a id=\"no9\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_\\infty(u)= \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u/3 - 2/3)\n",
      "Min(0, u/3 - 2/3)\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-2)/3,0)\n",
    "Phi2(u)=min_symbolic((u-2)/3,0)\n",
    "Phi3(u)=1/2*(-u-1)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 272,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           3⋅ξ   ⎛               3⋅ξ    ⎞  -ξ\n",
      "(3⋅ξ - 2)⋅ℯ      ⎝ξ + 8⋅(ξ - 1)⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────── - ────────────────────────────\n",
      "        3                       3            \n",
      "     2⋅ξ                     6⋅ξ             \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 273,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.9402428939\n",
      "Interval containing solution: [-1.94024301 .. -1.94024276]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 274,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ              -ξ ⎛   3⋅ξ              ⎞             \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝2⋅e   ⋅(3⋅ξ - 2) + 1⎠             \n",
      "────────────── - ────────────────────────── ≥ 0.07622408\n",
      "        3                      3                        \n",
      "     4⋅ξ                   12⋅ξ                         \n",
      " 3⋅ξ              -ξ ⎛   3⋅ξ              ⎞             \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝2⋅e   ⋅(3⋅ξ - 2) + 1⎠             \n",
      "────────────── - ────────────────────────── ≥ 0.07622408\n",
      "        3                      3                        \n",
      "     4⋅ξ                   12⋅ξ                         \n",
      "   3⋅ξ              -ξ ⎛   3⋅ξ                    ⎞            \n",
      "  e   ⋅(2⋅ξ - 1)   e  ⋅⎝8⋅e   ⋅(3⋅ξ - 2) + 6⋅ξ + 7⎠            \n",
      "- ────────────── + ──────────────────────────────── ≥ 0.1272785\n",
      "          3                         3                          \n",
      "       4⋅ξ                      36⋅ξ                           \n",
      " 3⋅ξ              -ξ ⎛   3⋅ξ                    ⎞            \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝4⋅e   ⋅(3⋅ξ - 2) - 6⋅ξ - 1⎠            \n",
      "────────────── - ──────────────────────────────── ≥ 0.2797267\n",
      "        3                         3                          \n",
      "     4⋅ξ                      36⋅ξ                           \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 11: Degree $2$ / Singularity type $D_5A_1$. <a id=\"no11\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_1(u) = \\frac{-2u-2}{3}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 275,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 2]\n",
      "Min(0, u/2 - 1/2)\n",
      "Min(0, u/2 - 1/2)\n",
      "  2⋅u   2\n",
      "- ─── - ─\n",
      "   3    3\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,2]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-1)/2,0)\n",
    "Phi2(u)=min_symbolic((u-1)/2,0)\n",
    "Phi3(u)=1/3*(-2*u-2)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 276,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           2⋅ξ   ⎛               2⋅ξ    ⎞  -ξ\n",
      "4⋅(ξ - 1)⋅ℯ      ⎝ξ + 3⋅(ξ - 2)⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────── - ────────────────────────────\n",
      "        3                       3            \n",
      "     3⋅ξ                     3⋅ξ             \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 277,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.69131741884\n",
      "Interval containing solution: [-1.69132743 .. -1.69130739]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.00001\n",
    "xi_2=xi_1+0.00002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 278,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   2⋅ξ                -ξ ⎛   2⋅ξ            ⎞            \n",
      "2⋅e   ⋅(3⋅ξ - 2)   2⋅e  ⋅⎝3⋅e   ⋅(ξ - 1) + 1⎠            \n",
      "──────────────── - ────────────────────────── ≥ 0.1919413\n",
      "         3                       3                       \n",
      "      9⋅ξ                     9⋅ξ                        \n",
      "   2⋅ξ                -ξ ⎛   2⋅ξ            ⎞            \n",
      "2⋅e   ⋅(3⋅ξ - 2)   2⋅e  ⋅⎝3⋅e   ⋅(ξ - 1) + 1⎠            \n",
      "──────────────── - ────────────────────────── ≥ 0.1919413\n",
      "         3                       3                       \n",
      "      9⋅ξ                     9⋅ξ                        \n",
      "     2⋅ξ              -ξ ⎛   2⋅ξ                  ⎞            \n",
      "  2⋅e   ⋅(3⋅ξ - 2)   e  ⋅⎝9⋅e   ⋅(ξ - 1) + 3⋅ξ + 5⎠            \n",
      "- ──────────────── + ────────────────────────────── ≥ 0.1006816\n",
      "           3                         3                         \n",
      "        9⋅ξ                       9⋅ξ                          \n",
      "   2⋅ξ              -ξ ⎛   2⋅ξ                  ⎞          \n",
      "2⋅e   ⋅(3⋅ξ - 2)   e  ⋅⎝3⋅e   ⋅(ξ - 1) - 3⋅ξ - 1⎠          \n",
      "──────────────── - ────────────────────────────── ≥ 0.48457\n",
      "         3                         3                       \n",
      "      9⋅ξ                       9⋅ξ                        \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 12: Degree $2$ / Singularity type $3A_1D_4$. <a id=\"no12\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,1]$ and $\\Phi_0(u) = \\frac{u-1}{2},\\; \\Phi_\\infty(u)= \\frac{u-1}{2},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 279,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "u   1\n",
      "─ - ─\n",
      "2   2\n",
      "u   1\n",
      "─ - ─\n",
      "2   2\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=1/2*(u-1)\n",
    "Phi2(u)=1/2*(u-1)\n",
    "Phi3(u)=1/2*(-u-1)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 280,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           -ξ   ⎛    2          ⎞  3⋅ξ\n",
      "  (ξ + 2)⋅ℯ     ⎝12⋅ξ  - 7⋅ξ + 2⎠⋅ℯ   \n",
      "- ─────────── + ──────────────────────\n",
      "         3                  3         \n",
      "      2⋅ξ                2⋅ξ          \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 281,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.97691850478\n",
      "Interval containing solution: [-1.97691861 .. -1.97691839]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 282,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ ⎛   2          ⎞    -ξ            \n",
      "e   ⋅⎝8⋅ξ  - 4⋅ξ + 1⎠   e              \n",
      "───────────────────── - ──── ≥ 0.230182\n",
      "            3              3           \n",
      "         4⋅ξ            4⋅ξ            \n",
      " 3⋅ξ ⎛   2          ⎞    -ξ            \n",
      "e   ⋅⎝8⋅ξ  - 4⋅ξ + 1⎠   e              \n",
      "───────────────────── - ──── ≥ 0.230182\n",
      "            3              3           \n",
      "         4⋅ξ            4⋅ξ            \n",
      "   3⋅ξ ⎛    2           ⎞    -ξ                     \n",
      "  e   ⋅⎝16⋅ξ  - 10⋅ξ + 3⎠   e  ⋅(2⋅ξ + 3)           \n",
      "- ─────────────────────── + ───────────── ≥ 0.230182\n",
      "               3                    3               \n",
      "            4⋅ξ                  4⋅ξ                \n",
      " 3⋅ξ              -ξ                      \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅(2⋅ξ + 1)            \n",
      "────────────── + ───────────── ≥ 0.6905461\n",
      "        3                3                \n",
      "     4⋅ξ              4⋅ξ                 \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 13: Degree $3$ / Singularity type $A_5A_1$. <a id=\"no13\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\frac{u-3}{4},\\; \\Phi_1(u) = \\frac{u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 283,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, -u)\n",
      "u   3\n",
      "─ - ─\n",
      "4   4\n",
      "u   1\n",
      "─ - ─\n",
      "2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 16 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(11)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(-u,0)\n",
    "Phi2(u)=1/4*u-3/4\n",
    "Phi3(u)=1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 284,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "             -ξ              3⋅ξ    \n",
      "  3⋅(ξ + 2)⋅ℯ     (3⋅ξ - 2)⋅ℯ    + 8\n",
      "- ───────────── + ──────────────────\n",
      "          3                 3       \n",
      "       4⋅ξ               4⋅ξ        \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 285,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.24607304295\n",
      "Interval containing solution: [-1.2471 .. -1.2451]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.001\n",
    "xi_2=sol+0.001\n",
    "\n",
    "xi_1=-1.247\n",
    "xi_2=-1.246\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0: \n",
    "    print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 286,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   3⋅ξ                            -ξ                  \n",
      "  e   ⋅(8⋅ξ - 7) + 16⋅ξ + 16   3⋅e  ⋅(4⋅ξ + 3)        \n",
      "- ────────────────────────── + ─────────────── ≥ 0.521\n",
      "                3                       3             \n",
      "            16⋅ξ                    16⋅ξ              \n",
      " 3⋅ξ                      -ξ         \n",
      "e   ⋅(4⋅ξ - 3) + 8⋅ξ   3⋅e           \n",
      "──────────────────── + ───── ≥ -0.012\n",
      "           3               3         \n",
      "       16⋅ξ            16⋅ξ          \n",
      " 3⋅ξ                          -ξ        \n",
      "e   ⋅(8⋅ξ - 5) + 4⋅ξ + 8   3⋅e          \n",
      "──────────────────────── - ───── ≥ 0.248\n",
      "             3                 3        \n",
      "         16⋅ξ              16⋅ξ         \n",
      " 3⋅ξ                          -ξ                  \n",
      "e   ⋅(4⋅ξ - 1) - 4⋅ξ - 8   3⋅e  ⋅(4⋅ξ + 3)        \n",
      "──────────────────────── + ─────────────── ≥ 0.764\n",
      "             3                      3             \n",
      "         16⋅ξ                   16⋅ξ              \n",
      "Surface is not stable!\n",
      " 3⋅ξ                      -ξ           \n",
      "e   ⋅(4⋅ξ - 3) + 8⋅ξ   3⋅e             \n",
      "──────────────────── + ───── ≤ -0.00537\n",
      "           3               3           \n",
      "       16⋅ξ            16⋅ξ            \n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 14: Degree $3$ / Singularity type $E_6$. <a id=\"no14\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{3},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 287,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u/3 - 2/3)\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-2)/3,0)\n",
    "Phi2(u)=(u-2)/3\n",
    "Phi3(u)=(-u-1)/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 288,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  ⎛               3⋅ξ    ⎞  -ξ   ⎛   2        ⎞  3⋅ξ\n",
      "  ⎝ξ + 4⋅(ξ - 1)⋅ℯ    + 2⎠⋅ℯ     ⎝6⋅ξ  + ξ - 2⎠⋅ℯ   \n",
      "- ──────────────────────────── + ───────────────────\n",
      "                 3                          3       \n",
      "              6⋅ξ                        6⋅ξ        \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 289,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.95932042376\n",
      "Interval containing solution: [-1.95932055 .. -1.95932030]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 290,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ ⎛    2          ⎞    -ξ ⎛   3⋅ξ              ⎞             \n",
      "e   ⋅⎝10⋅ξ  + 4⋅ξ - 1⎠   e  ⋅⎝4⋅e   ⋅(3⋅ξ - 1) + 3⎠             \n",
      "────────────────────── - ────────────────────────── ≥ 0.07627603\n",
      "            3                          3                        \n",
      "        36⋅ξ                       36⋅ξ                         \n",
      " 3⋅ξ ⎛    2          ⎞    -ξ ⎛   3⋅ξ              ⎞             \n",
      "e   ⋅⎝14⋅ξ  + 2⋅ξ - 5⎠   e  ⋅⎝2⋅e   ⋅(3⋅ξ - 4) + 3⎠             \n",
      "────────────────────── - ────────────────────────── ≥ 0.07668713\n",
      "            3                          3                        \n",
      "        36⋅ξ                       36⋅ξ                         \n",
      "   3⋅ξ ⎛    2          ⎞    -ξ ⎛    3⋅ξ                  ⎞            \n",
      "  e   ⋅⎝14⋅ξ  + 2⋅ξ - 5⎠   e  ⋅⎝12⋅e   ⋅(ξ - 1) + 6⋅ξ + 7⎠            \n",
      "- ────────────────────── + ─────────────────────────────── ≥ 0.1276748\n",
      "              3                             3                         \n",
      "          36⋅ξ                          36⋅ξ                          \n",
      " 3⋅ξ ⎛    2          ⎞    -ξ ⎛   3⋅ξ            ⎞           \n",
      "e   ⋅⎝10⋅ξ  + 4⋅ξ - 1⎠   e  ⋅⎝6⋅e   ⋅ξ - 6⋅ξ - 1⎠           \n",
      "────────────────────── - ──────────────────────── ≥ 0.280638\n",
      "            3                         3                     \n",
      "        36⋅ξ                      36⋅ξ                      \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 15: Degree $3$ / Singularity type $A_4A_1$. <a id=\"no15\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\min \\{-u,0\\},\\; \\Phi_1(u) = \\frac{u-2}{3}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 291,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 2]\n",
      "Min(0, u/2 - 1/2)\n",
      "Min(0, -u)\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,2]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(1/2*u-1/2,0)\n",
    "Phi2(u)=min_symbolic(0,-u)\n",
    "Phi3(u)=1/3*u-2/3\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 292,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  ⎛           2⋅ξ    ⎞   ⎛                 2⋅ξ     ⎞  -ξ\n",
      "2⋅⎝2⋅(ξ - 1)⋅ℯ    + 3⎠   ⎝5⋅ξ + 3⋅(ξ - 2)⋅ℯ    + 10⎠⋅ℯ  \n",
      "────────────────────── - ───────────────────────────────\n",
      "            3                             3             \n",
      "         3⋅ξ                           6⋅ξ              \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 293,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.19618719651\n",
      "Interval containing solution: [-1.19618732 .. -1.19618707]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 294,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   2⋅ξ                        -ξ ⎛   2⋅ξ              ⎞            \n",
      "2⋅e   ⋅(3⋅ξ - 2) + 3⋅ξ + 3   e  ⋅⎝9⋅e   ⋅(2⋅ξ - 1) + 5⎠            \n",
      "────────────────────────── - ────────────────────────── ≥ 0.2231133\n",
      "              3                            3                       \n",
      "           9⋅ξ                         36⋅ξ                        \n",
      "     2⋅ξ                        -ξ ⎛   2⋅ξ                      ⎞            \n",
      "  2⋅e   ⋅(3⋅ξ - 4) + 9⋅ξ + 9   e  ⋅⎝3⋅e   ⋅(4⋅ξ - 7) + 30⋅ξ + 25⎠            \n",
      "- ────────────────────────── + ────────────────────────────────── ≥ 0.5531086\n",
      "                3                                3                           \n",
      "             9⋅ξ                             36⋅ξ                            \n",
      "    2⋅ξ                 ξ                        -ξ ⎛    2⋅ξ         ξ        \n",
      "16⋅e   ⋅(3⋅ξ - 4) - 27⋅e ⋅(ξ - 2) + 54⋅ξ + 36   e  ⋅⎝27⋅e   ⋅ξ - 18⋅e ⋅(ξ + 2)\n",
      "───────────────────────────────────────────── + ──────────────────────────────\n",
      "                        3                                          3          \n",
      "                    72⋅ξ                                       72⋅ξ           \n",
      "\n",
      "     ⎞             \n",
      " + 10⎠             \n",
      "────── ≥ 0.03862803\n",
      "                   \n",
      "                   \n",
      "    2⋅ξ                 ξ                       -ξ ⎛   2⋅ξ                 ξ  \n",
      "16⋅e   ⋅(3⋅ξ - 2) - 27⋅e ⋅(ξ - 2) + 6⋅ξ - 12   e  ⋅⎝3⋅e   ⋅(5⋅ξ - 8) - 18⋅e ⋅(\n",
      "──────────────────────────────────────────── + ───────────────────────────────\n",
      "                       3                                                 3    \n",
      "                   72⋅ξ                                              72⋅ξ     \n",
      "\n",
      "                  ⎞            \n",
      "ξ + 2) + 60⋅ξ + 50⎠            \n",
      "─────────────────── ≥ 0.8148505\n",
      "                               \n",
      "                               \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 17: Degree $3$ / Singularity type $D_5$. <a id=\"no17\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_\\infty(u)= \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 295,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u/3 - 2/3)\n",
      "Min(0, u/2 - 1/2)\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-2)/3,0)\n",
    "Phi2(u)=min_symbolic((u-1)/2,0)\n",
    "Phi3(u)=(-u-1)/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 296,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           3⋅ξ   ⎛                 2⋅ξ              3⋅ξ    ⎞  -ξ\n",
      "(3⋅ξ - 2)⋅ℯ      ⎝2⋅ξ + 3⋅(ξ - 2)⋅ℯ    + 4⋅(ξ - 1)⋅ℯ    + 4⎠⋅ℯ  \n",
      "────────────── - ───────────────────────────────────────────────\n",
      "        3                                 3                     \n",
      "     2⋅ξ                               6⋅ξ                      \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 297,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.83879135601\n",
      "Interval containing solution: [-1.83879146 .. -1.83879125]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 298,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ              -ξ ⎛   3⋅ξ                2⋅ξ    ⎞            \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝4⋅e   ⋅(3⋅ξ - 1) - 9⋅e    + 4⎠            \n",
      "────────────── - ─────────────────────────────────── ≥ 0.1038101\n",
      "        3                           3                           \n",
      "     4⋅ξ                        36⋅ξ                            \n",
      " 3⋅ξ              -ξ ⎛   3⋅ξ                2⋅ξ              ⎞            \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝2⋅e   ⋅(3⋅ξ - 4) + 9⋅e   ⋅(2⋅ξ - 1) + 8⎠            \n",
      "────────────── - ───────────────────────────────────────────── ≥ 0.1934829\n",
      "        3                                3                                \n",
      "     4⋅ξ                             36⋅ξ                                 \n",
      "     3⋅ξ              2⋅ξ              ξ            -ξ ⎛ 3⋅ξ                  \n",
      "  6⋅e   ⋅(2⋅ξ - 1) + e   ⋅(ξ - 2) + 2⋅e ⋅(ξ + 2)   e  ⋅⎝e   ⋅(27⋅ξ - 14) + 30⋅\n",
      "- ────────────────────────────────────────────── + ───────────────────────────\n",
      "                          3                                                   \n",
      "                      24⋅ξ                                                72⋅ξ\n",
      "\n",
      " 2⋅ξ                    ⎞            \n",
      "e   ⋅(ξ - 1) + 24⋅ξ + 32⎠            \n",
      "───────────────────────── ≥ 0.2032122\n",
      "3                                    \n",
      "                                     \n",
      "   3⋅ξ              2⋅ξ              ξ            -ξ ⎛ 3⋅ξ                 2⋅ξ\n",
      "6⋅e   ⋅(2⋅ξ - 1) - e   ⋅(ξ - 2) - 2⋅e ⋅(ξ + 2)   e  ⋅⎝e   ⋅(9⋅ξ - 10) + 6⋅e   \n",
      "────────────────────────────────────────────── - ─────────────────────────────\n",
      "                        3                                                  3  \n",
      "                    24⋅ξ                                               72⋅ξ   \n",
      "\n",
      "                   ⎞            \n",
      "⋅(ξ - 1) - 24⋅ξ - 8⎠            \n",
      "──────────────────── ≥ 0.5005054\n",
      "                                \n",
      "                                \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 19: Degree $3$ / Singularity type $D_4$. <a id=\"no19\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{-u,\\frac{-u-1}{2}\\},\\; \\Phi_\\infty(u)= \\min \\{0,\\frac{u-1}{2}\\},\\; \\Phi_1(u) = \\min \\{0,\\frac{u-1}{2}\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 299,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 2]\n",
      "Min(-u, -u/2 - 1/2)\n",
      "Min(0, u/2 - 1/2)\n",
      "Min(0, u/2 - 1/2)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,2]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((-u-1)/2,-u)\n",
    "Phi2(u)=min_symbolic((u-1)/2,0)\n",
    "Phi3(u)=min_symbolic((u-1)/2,0)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 300,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           2⋅ξ   ⎛ 2          ⎞  ξ   ⎛    ⎛   2        ⎞  2⋅ξ    ⎞  -ξ\n",
      "2⋅(ξ - 1)⋅ℯ    + ⎝ξ  - 2⋅ξ + 2⎠⋅ℯ    ⎝ξ + ⎝2⋅ξ  - ξ - 2⎠⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────────────────────────── - ─────────────────────────────────\n",
      "                 3                                     3              \n",
      "                ξ                                   2⋅ξ               \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 301,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.69131741884\n",
      "Interval containing solution: [-1.69131753 .. -1.69131729]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 302,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "     2⋅ξ            ξ ⎛ 2    ⎞    -ξ ⎛ 2⋅ξ ⎛   2          ⎞          ⎞        \n",
      "  2⋅e   ⋅(ξ - 1) - e ⋅⎝ξ  - 2⎠   e  ⋅⎝e   ⋅⎝2⋅ξ  - 4⋅ξ + 3⎠ - 2⋅ξ - 3⎠        \n",
      "- ──────────────────────────── - ───────────────────────────────────── ≥ 0.219\n",
      "                 3                                   3                        \n",
      "              2⋅ξ                                 4⋅ξ                         \n",
      "\n",
      "    \n",
      "    \n",
      "4796\n",
      "    \n",
      "    \n",
      "   2⋅ξ            ξ ⎛ 2    ⎞    -ξ ⎛ 2⋅ξ ⎛   2          ⎞    ⎞            \n",
      "2⋅e   ⋅(ξ - 1) - e ⋅⎝ξ  - 2⎠   e  ⋅⎝e   ⋅⎝2⋅ξ  - 2⋅ξ + 1⎠ - 1⎠            \n",
      "──────────────────────────── + ─────────────────────────────── ≥ 0.2194797\n",
      "               3                                3                         \n",
      "            2⋅ξ                              4⋅ξ                          \n",
      "   2⋅ξ            ξ ⎛ 2    ⎞    -ξ ⎛ 2⋅ξ ⎛   2          ⎞    ⎞            \n",
      "2⋅e   ⋅(ξ - 1) - e ⋅⎝ξ  - 2⎠   e  ⋅⎝e   ⋅⎝2⋅ξ  - 2⋅ξ + 1⎠ - 1⎠            \n",
      "──────────────────────────── + ─────────────────────────────── ≥ 0.2194797\n",
      "               3                                3                         \n",
      "            2⋅ξ                              4⋅ξ                          \n",
      "   2⋅ξ            ξ ⎛ 2    ⎞    -ξ ⎛ 2⋅ξ ⎛   2    ⎞          ⎞            \n",
      "2⋅e   ⋅(ξ - 1) - e ⋅⎝ξ  - 2⎠   e  ⋅⎝e   ⋅⎝2⋅ξ  - 1⎠ + 2⋅ξ + 1⎠            \n",
      "──────────────────────────── + ─────────────────────────────── ≥ 0.6584392\n",
      "               3                                3                         \n",
      "            2⋅ξ                              4⋅ξ                          \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 20: Degree $3$ / Singularity type $2A_1A_3$. <a id=\"no20\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,1]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\frac{u-1}{2},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 303,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 1]\n",
      "Min(0, u)\n",
      "u   1\n",
      "─ - ─\n",
      "2   2\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,1]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,u)\n",
    "Phi2(u)=(u-1)/2\n",
    "Phi3(u)=(-u-1)/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 304,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "         ξ   ⎛       ξ    ⎞  -ξ\n",
      "(ξ - 1)⋅ℯ    ⎝ξ - 2⋅ℯ  + 2⎠⋅ℯ  \n",
      "────────── - ──────────────────\n",
      "     2                3        \n",
      "    ξ                ξ         \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 305,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -0.944683075826\n",
      "Interval containing solution: [-0.944683180 .. -0.944682970]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 306,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "  ξ    -ξ ⎛ ξ            ⎞            \n",
      " e    e  ⋅⎝e ⋅(ξ - 1) + 1⎠            \n",
      "─── - ──────────────────── ≥ 0.5383074\n",
      "2⋅ξ             3                     \n",
      "               ξ                      \n",
      " ξ                           \n",
      "e ⋅(ξ - 1)    1              \n",
      "────────── + ──── ≥ 0.1366506\n",
      "      2         2            \n",
      "   2⋅ξ       2⋅ξ             \n",
      "   ξ            -ξ ⎛ ξ                  ⎞            \n",
      "  e ⋅(ξ - 1)   e  ⋅⎝e ⋅(ξ - 4) + 2⋅ξ + 4⎠            \n",
      "- ────────── + ────────────────────────── ≥ 0.1366498\n",
      "        2                    3                       \n",
      "     2⋅ξ                  2⋅ξ                        \n",
      "  ξ    -ξ ⎛   ξ        ⎞            \n",
      " e    e  ⋅⎝- e  + ξ + 1⎠            \n",
      "─── + ────────────────── ≥ 0.8116092\n",
      "2⋅ξ            3                    \n",
      "              ξ                     \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 21: Degree $4$ / Singularity type $D_5$. <a id=\"no21\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 307,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 5]\n",
      "Min(0, u/2 - 1/2)\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,5]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-1)/2,0)\n",
    "Phi2(u)=(u-2)/3\n",
    "Phi3(u)=(-u-1)/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 308,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           5⋅ξ   ⎛                 2⋅ξ    ⎞  -ξ\n",
      "(5⋅ξ - 2)⋅ℯ      ⎝2⋅ξ + 3⋅(ξ - 2)⋅ℯ    + 4⎠⋅ℯ  \n",
      "────────────── - ──────────────────────────────\n",
      "        3                        3             \n",
      "     6⋅ξ                      6⋅ξ              \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 309,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.85969017295\n",
      "Interval containing solution: [-1.85969028 .. -1.85969007]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 310,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 5⋅ξ              -ξ ⎛   2⋅ξ              ⎞           \n",
      "e   ⋅(6⋅ξ - 1)   e  ⋅⎝9⋅e   ⋅(2⋅ξ - 1) + 8⎠           \n",
      "────────────── - ────────────────────────── ≥ 0.193319\n",
      "        3                      3                      \n",
      "    36⋅ξ                   36⋅ξ                       \n",
      " 5⋅ξ               -ξ ⎛   2⋅ξ    ⎞           \n",
      "e   ⋅(12⋅ξ - 5)   e  ⋅⎝9⋅e    - 4⎠           \n",
      "─────────────── + ──────────────── ≥ 0.104898\n",
      "         3                 3                 \n",
      "     36⋅ξ              36⋅ξ                  \n",
      "   5⋅ξ               -ξ ⎛   2⋅ξ                      ⎞            \n",
      "  e   ⋅(12⋅ξ - 5)   e  ⋅⎝3⋅e   ⋅(4⋅ξ - 7) + 12⋅ξ + 16⎠            \n",
      "- ─────────────── + ────────────────────────────────── ≥ 0.2043036\n",
      "           3                          3                           \n",
      "       36⋅ξ                       36⋅ξ                            \n",
      " 5⋅ξ              -ξ ⎛   2⋅ξ                     ⎞            \n",
      "e   ⋅(6⋅ξ - 1)   e  ⋅⎝3⋅e   ⋅(2⋅ξ + 1) - 12⋅ξ - 4⎠            \n",
      "────────────── - ───────────────────────────────── ≥ 0.5025207\n",
      "        3                          3                          \n",
      "    36⋅ξ                       36⋅ξ                           \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 22: Degree $4$ / Singularity type $A_3A_1$. <a id=\"no22\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{u,u\\},\\; \\Phi_1(u) = \\frac{-2u-2}{3}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 311,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 2]\n",
      "Min(0, u)\n",
      "Min(0, u)\n",
      "  2⋅u   2\n",
      "- ─── - ─\n",
      "   3    3\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,2]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,u)\n",
    "Phi2(u)=min_symbolic(0,u)\n",
    "Phi3(u)=-2/3*u-2/3\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 312,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           2⋅ξ     ⎛       ξ    ⎞  -ξ\n",
      "4⋅(ξ - 1)⋅ℯ      4⋅⎝ξ - 3⋅ℯ  + 2⎠⋅ℯ  \n",
      "────────────── - ────────────────────\n",
      "        3                   3        \n",
      "     3⋅ξ                 3⋅ξ         \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 313,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -0.97052220918\n",
      "Interval containing solution: [-0.970522315 .. -0.970522105]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 314,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   2⋅ξ                -ξ ⎛   ξ            ⎞            \n",
      "2⋅e   ⋅(3⋅ξ - 2)   2⋅e  ⋅⎝3⋅e ⋅(ξ - 2) + 4⎠            \n",
      "──────────────── - ──────────────────────── ≥ 0.5714598\n",
      "         3                      3                      \n",
      "      9⋅ξ                    9⋅ξ                       \n",
      "   2⋅ξ                -ξ ⎛   ξ            ⎞            \n",
      "2⋅e   ⋅(3⋅ξ - 2)   2⋅e  ⋅⎝3⋅e ⋅(ξ - 2) + 4⎠            \n",
      "──────────────── - ──────────────────────── ≥ 0.5714598\n",
      "         3                      3                      \n",
      "      9⋅ξ                    9⋅ξ                       \n",
      "     2⋅ξ                -ξ ⎛   ξ                   ⎞             \n",
      "  2⋅e   ⋅(3⋅ξ - 2)   2⋅e  ⋅⎝9⋅e ⋅(ξ - 2) + 6⋅ξ + 16⎠             \n",
      "- ──────────────── + ─────────────────────────────── ≥ -0.2018674\n",
      "           3                          3                          \n",
      "        9⋅ξ                        9⋅ξ                           \n",
      "   2⋅ξ                -ξ ⎛   ξ                  ⎞            \n",
      "2⋅e   ⋅(3⋅ξ - 2)   2⋅e  ⋅⎝3⋅e ⋅(ξ - 2) + 6⋅ξ + 8⎠            \n",
      "──────────────── + ────────────────────────────── ≥ 0.9410544\n",
      "         3                         3                         \n",
      "      9⋅ξ                       9⋅ξ                          \n",
      "Surface is not stable!\n",
      "     2⋅ξ                -ξ ⎛   ξ                   ⎞             \n",
      "  2⋅e   ⋅(3⋅ξ - 2)   2⋅e  ⋅⎝9⋅e ⋅(ξ - 2) + 6⋅ξ + 16⎠             \n",
      "- ──────────────── + ─────────────────────────────── ≤ -0.2018636\n",
      "           3                          3                          \n",
      "        9⋅ξ                        9⋅ξ                           \n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 23: Degree $4$ / Singularity type $D_4$. <a id=\"no23\"></a>\n",
    "The combinatorial data is is given by  $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 315,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u/2 - 1/2)\n",
      "Min(0, u/2 - 1/2)\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic((u-1)/2,0)\n",
    "Phi2(u)=min_symbolic((u-1)/2,0)\n",
    "Phi3(u)=(-u-1)/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 316,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           3⋅ξ   ⎛               2⋅ξ    ⎞  -ξ\n",
      "(3⋅ξ - 2)⋅ℯ      ⎝ξ + 2⋅(ξ - 2)⋅ℯ    + 2⎠⋅ℯ  \n",
      "────────────── - ────────────────────────────\n",
      "        3                       3            \n",
      "     2⋅ξ                     2⋅ξ             \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 317,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.79675598472\n",
      "Interval containing solution: [-1.79675609 .. -1.79675588]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 318,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ              -ξ ⎛   2⋅ξ            ⎞           \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝2⋅e   ⋅(ξ - 1) + 1⎠           \n",
      "────────────── - ──────────────────────── ≥ 0.220816\n",
      "        3                     3                     \n",
      "     4⋅ξ                   4⋅ξ                      \n",
      " 3⋅ξ              -ξ ⎛   2⋅ξ            ⎞           \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝2⋅e   ⋅(ξ - 1) + 1⎠           \n",
      "────────────── - ──────────────────────── ≥ 0.220816\n",
      "        3                     3                     \n",
      "     4⋅ξ                   4⋅ξ                      \n",
      "   3⋅ξ              -ξ ⎛   2⋅ξ                  ⎞           \n",
      "  e   ⋅(2⋅ξ - 1)   e  ⋅⎝4⋅e   ⋅(ξ - 1) + 2⋅ξ + 3⎠           \n",
      "- ────────────── + ────────────────────────────── ≥ 0.233305\n",
      "          3                        3                        \n",
      "       4⋅ξ                      4⋅ξ                         \n",
      " 3⋅ξ              -ξ                      \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅(2⋅ξ + 1)            \n",
      "────────────── + ───────────── ≥ 0.6749371\n",
      "        3                3                \n",
      "     4⋅ξ              4⋅ξ                 \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 24: Degree $4$ / Singularity type $A_4$. <a id=\"no24\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_\\infty(u)= \\min \\{-u,0\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 319,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u/3 - 2/3)\n",
      "Min(0, -u)\n",
      "u   1\n",
      "─ - ─\n",
      "2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,1/3*u-2/3)\n",
    "Phi2(u)=min_symbolic(-u,0)\n",
    "Phi3(u)=1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 320,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           3⋅ξ       ⎛                 3⋅ξ     ⎞  -ξ\n",
      "(3⋅ξ - 2)⋅ℯ    + 4   ⎝5⋅ξ + 4⋅(ξ - 1)⋅ℯ    + 10⎠⋅ℯ  \n",
      "────────────────── - ───────────────────────────────\n",
      "          3                           3             \n",
      "       2⋅ξ                         6⋅ξ              \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 321,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.38176017478\n",
      "Interval containing solution: [-1.38176030 .. -1.38176006]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 322,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ                    -ξ ⎛   3⋅ξ              ⎞            \n",
      "e   ⋅(2⋅ξ - 1) + 2⋅ξ   e  ⋅⎝4⋅e   ⋅(3⋅ξ - 1) - 5⎠            \n",
      "──────────────────── - ────────────────────────── ≥ 0.0442293\n",
      "           3                         3                       \n",
      "        4⋅ξ                      36⋅ξ                        \n",
      "   3⋅ξ                        -ξ ⎛   3⋅ξ                      ⎞            \n",
      "  e   ⋅(4⋅ξ - 3) + 4⋅ξ + 4   e  ⋅⎝2⋅e   ⋅(9⋅ξ - 8) + 30⋅ξ + 25⎠            \n",
      "- ──────────────────────── + ────────────────────────────────── ≥ 0.5594457\n",
      "               3                               3                           \n",
      "            4⋅ξ                            36⋅ξ                            \n",
      "   3⋅ξ                2⋅ξ                      -ξ ⎛   3⋅ξ                 ξ   \n",
      "3⋅e   ⋅(4⋅ξ - 3) - 6⋅e   ⋅(ξ - 1) + 8⋅ξ + 8   e  ⋅⎝2⋅e   ⋅(3⋅ξ + 1) - 12⋅e ⋅(ξ\n",
      "─────────────────────────────────────────── + ────────────────────────────────\n",
      "                       3                                            3         \n",
      "                   12⋅ξ                                         36⋅ξ          \n",
      "\n",
      "         ⎞            \n",
      " + 1) - 5⎠            \n",
      "────────── ≥ 0.2463752\n",
      "                      \n",
      "                      \n",
      "   3⋅ξ                2⋅ξ                      -ξ ⎛   3⋅ξ                 ξ   \n",
      "3⋅e   ⋅(2⋅ξ - 1) - 6⋅e   ⋅(ξ - 1) + 2⋅ξ - 4   e  ⋅⎝2⋅e   ⋅(6⋅ξ - 5) - 12⋅e ⋅(ξ\n",
      "─────────────────────────────────────────── + ────────────────────────────────\n",
      "                       3                                                3     \n",
      "                   12⋅ξ                                             36⋅ξ      \n",
      "\n",
      "                 ⎞            \n",
      " + 1) + 30⋅ξ + 25⎠            \n",
      "────────────────── ≥ 0.8500507\n",
      "                              \n",
      "                              \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 26: Degree $4$ / Singularity type $A_3$. <a id=\"no26\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\min \\{0,\\frac{u-1}{2}\\},\\; \\Phi_1(u) = \\min \\{0,\\frac{u-1}{2}\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 323,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 2]\n",
      "Min(0, -u)\n",
      "Min(0, u/2 - 1/2)\n",
      "Min(0, u/2 - 1/2)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,2]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(-u,0)\n",
    "Phi2(u)=min_symbolic((u-1)/2,0)\n",
    "Phi3(u)=min_symbolic((u-1)/2,0)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 324,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  ⎛         2⋅ξ    ⎞   ⎛             2⋅ξ    ⎞  -ξ\n",
      "2⋅⎝(ξ - 1)⋅ℯ    + 1⎠   ⎝ξ + (ξ - 2)⋅ℯ    + 2⎠⋅ℯ  \n",
      "──────────────────── - ──────────────────────────\n",
      "          3                         3            \n",
      "         ξ                         ξ             \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 325,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.31047894021\n",
      "Interval containing solution: [-1.31047905 .. -1.31047883]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 326,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   2⋅ξ                    -ξ ⎛ 2⋅ξ                ⎞          \n",
      "  e   ⋅(ξ - 1) + ξ + 1   e  ⋅⎝e   ⋅(ξ - 1) + ξ + 1⎠          \n",
      "- ──────────────────── + ────────────────────────── ≥ 0.57578\n",
      "            3                         3                      \n",
      "           ξ                         ξ                       \n",
      "   2⋅ξ              ξ                      ξ                              \n",
      "8⋅e   ⋅(ξ - 1) - 3⋅e ⋅(ξ - 2) + 6⋅ξ + 4   e ⋅(ξ - 2) + 2⋅ξ + 4            \n",
      "─────────────────────────────────────── - ──────────────────── ≥ 0.1674627\n",
      "                     3                               3                    \n",
      "                  8⋅ξ                             8⋅ξ                     \n",
      "   2⋅ξ              ξ                      ξ                              \n",
      "8⋅e   ⋅(ξ - 1) - 3⋅e ⋅(ξ - 2) + 6⋅ξ + 4   e ⋅(ξ - 2) + 2⋅ξ + 4            \n",
      "─────────────────────────────────────── - ──────────────────── ≥ 0.1674627\n",
      "                     3                               3                    \n",
      "                  8⋅ξ                             8⋅ξ                     \n",
      "   2⋅ξ              ξ                  -ξ ⎛ 2⋅ξ                ξ              \n",
      "4⋅e   ⋅(ξ - 1) - 3⋅e ⋅(ξ - 2) + 2⋅ξ   e  ⋅⎝e   ⋅(3⋅ξ - 2) - 2⋅e ⋅(ξ + 2) + 4⋅ξ\n",
      "─────────────────────────────────── + ────────────────────────────────────────\n",
      "                   3                                          3               \n",
      "                4⋅ξ                                        4⋅ξ                \n",
      "\n",
      "    ⎞            \n",
      " + 4⎠            \n",
      "───── ≥ 0.9107058\n",
      "                 \n",
      "                 \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 28: Degree $4$ / Singularity type $A_1A_2$. <a id=\"no28\"></a>\n",
    "The combinatorial data is is given by  $\\Box=[-1,1]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 327,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 1]\n",
      "Min(0, u)\n",
      "Min(0, u)\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,1]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,u)\n",
    "Phi2(u)=min_symbolic(0,u)\n",
    "Phi3(u)=-1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 328,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  ⎛         ξ    ⎞  -ξ   ⎛   2        ⎞  ξ\n",
      "  ⎝3⋅ξ - 8⋅ℯ  + 6⎠⋅ℯ     ⎝2⋅ξ  - ξ - 2⎠⋅ℯ \n",
      "- ──────────────────── + ─────────────────\n",
      "             3                     3      \n",
      "          2⋅ξ                   2⋅ξ       \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 329,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -0.743738705959\n",
      "Interval containing solution: [-0.743738816 .. -0.743738591]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 330,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " ξ ⎛   2    ⎞    -ξ ⎛   ξ            ⎞            \n",
      "e ⋅⎝2⋅ξ  - 1⎠   e  ⋅⎝2⋅e ⋅(ξ - 2) + 3⎠            \n",
      "───────────── - ────────────────────── ≥ 0.4699562\n",
      "        3                   3                     \n",
      "     4⋅ξ                 4⋅ξ                      \n",
      " ξ ⎛   2    ⎞    -ξ ⎛   ξ            ⎞            \n",
      "e ⋅⎝2⋅ξ  - 1⎠   e  ⋅⎝2⋅e ⋅(ξ - 2) + 3⎠            \n",
      "───────────── - ────────────────────── ≥ 0.4699562\n",
      "        3                   3                     \n",
      "     4⋅ξ                 4⋅ξ                      \n",
      "   ξ ⎛   2    ⎞    -ξ ⎛   ξ                   ⎞             \n",
      "  e ⋅⎝2⋅ξ  - 1⎠   e  ⋅⎝8⋅e ⋅(ξ - 2) + 6⋅ξ + 15⎠             \n",
      "- ───────────── + ───────────────────────────── ≥ -0.1023107\n",
      "          3                       3                         \n",
      "       4⋅ξ                     4⋅ξ                          \n",
      " ξ ⎛   2    ⎞    -ξ ⎛   ξ                  ⎞            \n",
      "e ⋅⎝2⋅ξ  - 1⎠   e  ⋅⎝4⋅e ⋅(ξ - 2) + 6⋅ξ + 9⎠            \n",
      "───────────── + ──────────────────────────── ≥ 0.8376046\n",
      "        3                      3                        \n",
      "     4⋅ξ                    4⋅ξ                         \n",
      "Surface is not stable!\n",
      "   ξ ⎛   2    ⎞    -ξ ⎛   ξ                   ⎞             \n",
      "  e ⋅⎝2⋅ξ  - 1⎠   e  ⋅⎝8⋅e ⋅(ξ - 2) + 6⋅ξ + 15⎠             \n",
      "- ───────────── + ───────────────────────────── ≤ -0.1023035\n",
      "          3                       3                         \n",
      "       4⋅ξ                     4⋅ξ                          \n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 29: Degree $5$ / Singularity type $A_4$. <a id=\"no29\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 331,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 1]\n",
      "Min(0, -u)\n",
      "u   2\n",
      "─ - ─\n",
      "3   3\n",
      "u   1\n",
      "─ - ─\n",
      "2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,1]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,-u)\n",
    "Phi2(u)=1/3*u-2/3\n",
    "Phi3(u)=1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 332,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "             -ξ   ⎛   2          ⎞  ξ     \n",
      "  5⋅(ξ + 2)⋅ℯ     ⎝4⋅ξ  - 3⋅ξ - 2⎠⋅ℯ  + 12\n",
      "- ───────────── + ────────────────────────\n",
      "          3                    3          \n",
      "       6⋅ξ                  6⋅ξ           \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 333,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -0.830799974476\n",
      "Interval containing solution: [-0.830800087 .. -0.830799862]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 334,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   ξ ⎛   2            ⎞                  -ξ                      \n",
      "  e ⋅⎝8⋅ξ  - 20⋅ξ - 11⎠ + 36⋅ξ + 36   5⋅e  ⋅(6⋅ξ + 5)            \n",
      "- ───────────────────────────────── + ─────────────── ≥ 0.5216795\n",
      "                    3                          3                 \n",
      "                36⋅ξ                       36⋅ξ                  \n",
      " ξ ⎛   2          ⎞             -ξ            \n",
      "e ⋅⎝8⋅ξ  - 8⋅ξ - 5⎠ + 18⋅ξ   5⋅e              \n",
      "────────────────────────── + ───── ≥ 0.0172163\n",
      "              3                  3            \n",
      "          36⋅ξ               36⋅ξ             \n",
      " ξ ⎛    2           ⎞                  -ξ            \n",
      "e ⋅⎝16⋅ξ  - 10⋅ξ - 7⎠ + 12⋅ξ + 12   5⋅e              \n",
      "───────────────────────────────── - ───── ≥ 0.1968489\n",
      "                  3                     3            \n",
      "              36⋅ξ                  36⋅ξ             \n",
      " ξ ⎛    2          ⎞                 -ξ                      \n",
      "e ⋅⎝16⋅ξ  + 2⋅ξ - 1⎠ - 6⋅ξ - 24   5⋅e  ⋅(6⋅ξ + 5)            \n",
      "─────────────────────────────── + ─────────────── ≥ 0.7357463\n",
      "                 3                         3                 \n",
      "             36⋅ξ                      36⋅ξ                  \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 30: Degree $5$ / Singularity type $A_3$. <a id=\"no30\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 335,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u/2 - 1/2)\n",
      "Min(0, -u)\n",
      "u   1\n",
      "─ - ─\n",
      "2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,1/2*u-1/2)\n",
    "Phi2(u)=min_symbolic(-u,0)\n",
    "Phi3(u)=1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 336,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           3⋅ξ       ⎛               2⋅ξ    ⎞  -ξ\n",
      "(3⋅ξ - 2)⋅ℯ    + 4   ⎝2⋅ξ + (ξ - 2)⋅ℯ    + 4⎠⋅ℯ  \n",
      "────────────────── - ────────────────────────────\n",
      "          3                         3            \n",
      "       2⋅ξ                       2⋅ξ             \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 337,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.4388637356\n",
      "Interval containing solution: [-1.43886385 .. -1.43886363]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 338,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   ξ              3⋅ξ                            \n",
      "  e ⋅(2⋅ξ - 1)   e   ⋅(2⋅ξ - 1) + 2⋅ξ            \n",
      "- ──────────── + ──────────────────── ≥ 0.1686591\n",
      "         3                  3                    \n",
      "      4⋅ξ                4⋅ξ                     \n",
      "   3⋅ξ                        -ξ ⎛ 2⋅ξ                    ⎞            \n",
      "  e   ⋅(4⋅ξ - 3) + 4⋅ξ + 4   e  ⋅⎝e   ⋅(2⋅ξ - 3) + 4⋅ξ + 4⎠            \n",
      "- ──────────────────────── + ────────────────────────────── ≥ 0.5809738\n",
      "               3                             3                         \n",
      "            4⋅ξ                           4⋅ξ                          \n",
      "   ξ                  3⋅ξ                ξ                              \n",
      "3⋅e ⋅ξ - 2⋅ξ - 4   2⋅e   ⋅(4⋅ξ - 3) - 3⋅e ⋅(ξ - 2) + 6⋅ξ + 4            \n",
      "──────────────── + ───────────────────────────────────────── ≥ 0.1915944\n",
      "         3                               3                              \n",
      "      8⋅ξ                             8⋅ξ                               \n",
      "   3⋅ξ                ξ                      -ξ ⎛ 2⋅ξ                ξ        \n",
      "2⋅e   ⋅(2⋅ξ - 1) - 3⋅e ⋅(ξ - 2) + 2⋅ξ - 4   e  ⋅⎝e   ⋅(3⋅ξ - 4) - 2⋅e ⋅(ξ + 2)\n",
      "───────────────────────────────────────── + ──────────────────────────────────\n",
      "                      3                                             3         \n",
      "                   8⋅ξ                                           8⋅ξ          \n",
      "\n",
      "          ⎞            \n",
      " + 8⋅ξ + 8⎠            \n",
      "─────────── ≥ 0.9412277\n",
      "                       \n",
      "                       \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 31: Degree $5$ / Singularity type $A_2$. <a id=\"no31\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\min \\{0,\\frac{-u-1}{2}\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 339,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u)\n",
      "Min(0, -u)\n",
      "Min(0, u/2 - 1/2)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,u)\n",
    "Phi2(u)=min_symbolic(0,-u)\n",
    "Phi3(u)=min_symbolic(0,1/2*u-1/2)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 340,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  ⎛   2          ⎞  3⋅ξ       ⎛               2⋅ξ      ξ    ⎞  -ξ\n",
      "  ⎝3⋅ξ  - 4⋅ξ + 2⎠⋅ℯ    - 2   ⎝3⋅ξ + (ξ - 2)⋅ℯ    - 4⋅ℯ  + 6⎠⋅ℯ  \n",
      "- ───────────────────────── - ───────────────────────────────────\n",
      "               3                                 3               \n",
      "              ξ                               2⋅ξ                \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 341,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -0.242677720874\n",
      "Interval containing solution: [-0.242678725 .. -0.242676720]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.000001\n",
    "xi_2=xi_1+0.000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) > 0 and RIF(F(xi_2)) < 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 342,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "     3⋅ξ ⎛   2          ⎞      ξ                      -ξ ⎛   2⋅ξ        ξ     \n",
      "  4⋅e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ + 3⋅e ⋅(ξ - 2) - 6⋅ξ - 4   e  ⋅⎝3⋅e   ⋅ξ - 2⋅e ⋅(5⋅ξ\n",
      "- ──────────────────────────────────────────────── + ─────────────────────────\n",
      "                           3                                            3     \n",
      "                        8⋅ξ                                          8⋅ξ      \n",
      "\n",
      "         ⎞            \n",
      " - 2) - 6⎠            \n",
      "────────── ≥ 0.4280776\n",
      "                      \n",
      "                      \n",
      "   3⋅ξ ⎛   2          ⎞    ξ                        -ξ ⎛ 2⋅ξ                ξ \n",
      "4⋅e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ - e ⋅(ξ - 2) - 10⋅ξ - 12   e  ⋅⎝e   ⋅(5⋅ξ - 4) + 6⋅e ⋅\n",
      "──────────────────────────────────────────────── + ───────────────────────────\n",
      "                         3                                                  3 \n",
      "                      8⋅ξ                                                8⋅ξ  \n",
      "\n",
      "                   ⎞            \n",
      "(ξ - 2) + 12⋅ξ + 18⎠            \n",
      "──────────────────── ≥ 0.4278602\n",
      "                                \n",
      "                                \n",
      "   3⋅ξ ⎛   2          ⎞              -ξ ⎛ 2⋅ξ                ξ            ⎞   \n",
      "  e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ - 2⋅ξ - 2   e  ⋅⎝e   ⋅(2⋅ξ - 1) - 4⋅e ⋅(ξ - 1) - 3⎠   \n",
      "- ─────────────────────────────── - ─────────────────────────────────────── ≥ \n",
      "                   3                                     3                    \n",
      "                2⋅ξ                                   4⋅ξ                     \n",
      "\n",
      "          \n",
      "          \n",
      "-0.1469232\n",
      "          \n",
      "          \n",
      "   3⋅ξ ⎛   2          ⎞    ξ                -ξ ⎛ 2⋅ξ                ξ         \n",
      "  e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ + e ⋅(ξ - 2) - ξ   e  ⋅⎝e   ⋅(2⋅ξ - 1) + 2⋅e ⋅(ξ - 4) \n",
      "- ────────────────────────────────────── + ───────────────────────────────────\n",
      "                      3                                            3          \n",
      "                   2⋅ξ                                          4⋅ξ           \n",
      "\n",
      "         ⎞            \n",
      "+ 6⋅ξ + 9⎠            \n",
      "────────── ≥ 0.7109128\n",
      "                      \n",
      "                      \n",
      "Surface is not stable!\n",
      "   3⋅ξ ⎛   2          ⎞              -ξ ⎛ 2⋅ξ                ξ            ⎞   \n",
      "  e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ - 2⋅ξ - 2   e  ⋅⎝e   ⋅(2⋅ξ - 1) - 4⋅e ⋅(ξ - 1) - 3⎠   \n",
      "- ─────────────────────────────── - ─────────────────────────────────────── ≤ \n",
      "                   3                                     3                    \n",
      "                2⋅ξ                                   4⋅ξ                     \n",
      "\n",
      "          \n",
      "          \n",
      "-0.1458046\n",
      "          \n",
      "          \n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 32: Degree $5$ / Singularity type $A_1$. <a id=\"no32\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,1]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\min \\{-u,0\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 343,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u)\n",
      "Min(0, u)\n",
      "Min(0, -u)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,u)\n",
    "Phi2(u)=min_symbolic(0,u)\n",
    "Phi3(u)=min_symbolic(-u,0)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 344,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  ⎛   2          ⎞  3⋅ξ         ⎛       ξ    ⎞  -ξ\n",
      "  ⎝3⋅ξ  - 4⋅ξ + 2⎠⋅ℯ    - 2   2⋅⎝ξ - 2⋅ℯ  + 2⎠⋅ℯ  \n",
      "- ───────────────────────── - ────────────────────\n",
      "               3                        3         \n",
      "              ξ                        ξ          \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 345,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -0.276432541617\n",
      "Interval containing solution: [-0.276432649 .. -0.276432439]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_2=sol-0.0000001\n",
    "xi_1=xi_2+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 346,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " ⎛ 3⋅ξ ⎛   2          ⎞          ⎞             \n",
      "-⎝e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ - 2⋅ξ - 2⎠             \n",
      "─────────────────────────────────── ≥ 0.1917138\n",
      "                   3                           \n",
      "                2⋅ξ                            \n",
      " ⎛ 3⋅ξ ⎛   2          ⎞          ⎞             \n",
      "-⎝e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ - 2⋅ξ - 2⎠             \n",
      "─────────────────────────────────── ≥ 0.1917138\n",
      "                   3                           \n",
      "                2⋅ξ                            \n",
      " 3⋅ξ ⎛   2          ⎞                -ξ ⎛ ξ                ⎞            \n",
      "e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ - 2⋅ξ - 2   2⋅e  ⋅⎝e ⋅(ξ - 2) + ξ + 2⎠            \n",
      "─────────────────────────────── + ────────────────────────── ≥ 0.1916581\n",
      "                 3                             3                        \n",
      "              2⋅ξ                             ξ                         \n",
      "   3⋅ξ ⎛   2          ⎞                -ξ ⎛ ξ                ⎞            \n",
      "  e   ⋅⎝3⋅ξ  - 4⋅ξ + 2⎠ - 2⋅ξ - 2   2⋅e  ⋅⎝e ⋅(ξ - 2) + ξ + 2⎠            \n",
      "- ─────────────────────────────── + ────────────────────────── ≥ 0.5751315\n",
      "                   3                             3                        \n",
      "                2⋅ξ                             ξ                         \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 33: Degree $6$ / Singularity type $A_2$. <a id=\"no33\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 347,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 3]\n",
      "Min(0, u)\n",
      "Min(0, u)\n",
      "  u   1\n",
      "- ─ - ─\n",
      "  2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,3]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(0,u)\n",
    "Phi2(u)=min_symbolic(0,u)\n",
    "Phi3(u)=-1/2*u-1/2\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 348,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           3⋅ξ   ⎛         ξ    ⎞  -ξ\n",
      "(3⋅ξ - 2)⋅ℯ      ⎝3⋅ξ - 8⋅ℯ  + 6⎠⋅ℯ  \n",
      "────────────── - ────────────────────\n",
      "        3                   3        \n",
      "     2⋅ξ                 2⋅ξ         \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 349,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -1.24607304295\n",
      "Interval containing solution: [-1.24607316 .. -1.24607291]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 350,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      " 3⋅ξ              -ξ ⎛   ξ            ⎞            \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝2⋅e ⋅(ξ - 2) + 3⎠            \n",
      "────────────── - ────────────────────── ≥ 0.5195618\n",
      "        3                    3                     \n",
      "     4⋅ξ                  4⋅ξ                      \n",
      " 3⋅ξ              -ξ ⎛   ξ            ⎞            \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝2⋅e ⋅(ξ - 2) + 3⎠            \n",
      "────────────── - ────────────────────── ≥ 0.5195618\n",
      "        3                    3                     \n",
      "     4⋅ξ                  4⋅ξ                      \n",
      "   3⋅ξ              -ξ ⎛   ξ                   ⎞              \n",
      "  e   ⋅(2⋅ξ - 1)   e  ⋅⎝8⋅e ⋅(ξ - 2) + 6⋅ξ + 15⎠              \n",
      "- ────────────── + ───────────────────────────── ≥ -0.03507074\n",
      "          3                        3                          \n",
      "       4⋅ξ                      4⋅ξ                           \n",
      " 3⋅ξ              -ξ ⎛   ξ                  ⎞           \n",
      "e   ⋅(2⋅ξ - 1)   e  ⋅⎝4⋅e ⋅(ξ - 2) + 6⋅ξ + 9⎠           \n",
      "────────────── + ──────────────────────────── ≥ 1.004053\n",
      "        3                       3                       \n",
      "     4⋅ξ                     4⋅ξ                        \n",
      "Surface is not stable!\n",
      "   3⋅ξ              -ξ ⎛   ξ                   ⎞              \n",
      "  e   ⋅(2⋅ξ - 1)   e  ⋅⎝8⋅e ⋅(ξ - 2) + 6⋅ξ + 15⎠              \n",
      "- ────────────── + ───────────────────────────── ≤ -0.03506876\n",
      "          3                        3                          \n",
      "       4⋅ξ                      4⋅ξ                           \n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "------------------\n",
    "#### No. 34: Degree $6$ / Singularity type $A_1$. <a id=\"no34\"></a>\n",
    "The combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\min \\{0,u\\}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 351,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n",
      "[-1, 2]\n",
      "Min(0, -u)\n",
      "Min(0, u)\n",
      "Min(0, u)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 26 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(26)\n",
    "\n",
    "# The base polytope/interval \n",
    "B=[-1,2]\n",
    "\n",
    "# 3 PL functions on the interval\n",
    "Phi1(u)=min_symbolic(-u,0)\n",
    "Phi2(u)=min_symbolic(0,u)\n",
    "Phi3(u)=min_symbolic(0,u)\n",
    "\n",
    "# the degree of \\bar Phi\n",
    "degPhi=Phi1+Phi2+Phi3+2\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "show(B)\n",
    "show(Phi1)\n",
    "show(Phi2)\n",
    "show(Phi3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\n",
    "For this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 352,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  ⎛         2⋅ξ    ⎞     ⎛       ξ    ⎞  -ξ\n",
      "2⋅⎝(ξ - 1)⋅ℯ    + 1⎠   2⋅⎝ξ - 2⋅ℯ  + 2⎠⋅ℯ  \n",
      "──────────────────── - ────────────────────\n",
      "          3                      3         \n",
      "         ξ                      ξ          \n"
     ]
    }
   ],
   "source": [
    "# The integral can be solved symbolically:\n",
    "F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])\n",
    "show(F(xi))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 353,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Numerical solution: -0.97052220918\n",
      "Interval containing solution: [-0.970522315 .. -0.970522105]\n"
     ]
    }
   ],
   "source": [
    "# Solve numerically\n",
    "sol=find_root(F,-10,10)\n",
    "print \"Numerical solution:\",sol\n",
    "\n",
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "xi_1=sol-0.0000001\n",
    "xi_2=xi_1+0.0000002\n",
    "\n",
    "#define a real value xi0 between xi_1 and xi_2\n",
    "# representing the exact solution\n",
    "xi0=RIF(xi_1,xi_2)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic\n",
    "if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:\n",
    "       print \"Interval containing solution:\", xi0.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n",
    "$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\n",
    "Then we plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 354,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Stability test for test configurations:\n",
      "   2⋅ξ                      -ξ ⎛ ξ                ⎞           \n",
      "  e   ⋅(ξ - 1) + ξ + 1   2⋅e  ⋅⎝e ⋅(ξ - 2) + ξ + 2⎠           \n",
      "- ──────────────────── + ────────────────────────── ≥ 0.277194\n",
      "            3                         3                       \n",
      "           ξ                         ξ                        \n",
      " 2⋅ξ                           \n",
      "e   ⋅(ξ - 1) + ξ + 1           \n",
      "──────────────────── ≥ 0.277196\n",
      "          3                    \n",
      "         ξ                     \n",
      " 2⋅ξ                           \n",
      "e   ⋅(ξ - 1) + ξ + 1           \n",
      "──────────────────── ≥ 0.277196\n",
      "          3                    \n",
      "         ξ                     \n",
      " 2⋅ξ                      -ξ ⎛ ξ                ⎞            \n",
      "e   ⋅(ξ - 1) + ξ + 1   2⋅e  ⋅⎝e ⋅(ξ - 2) + ξ + 2⎠            \n",
      "──────────────────── + ────────────────────────── ≥ 0.8315867\n",
      "          3                         3                        \n",
      "         ξ                         ξ                         \n",
      "Surface is stable!\n"
     ]
    }
   ],
   "source": [
    "#check for positivity of the DF invariant for our vector field xi\n",
    "print(\"Stability test for test configurations:\")\n",
    "\n",
    "#storage for DF values (as intervals)\n",
    "IDF={}\n",
    "\n",
    "DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic\n",
    "show(DF1(xi) >= IDF[1].lower())\n",
    "\n",
    "DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[2]=RIF(DF2(xi0))\n",
    "show(DF2(xi) >= IDF[2].lower())\n",
    "\n",
    "DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[3]=RIF(DF3(xi0))\n",
    "show(DF3(xi) >= IDF[3].lower())\n",
    "\n",
    "DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])\n",
    "IDF[4]=RIF(DF4(xi0))\n",
    "show(DF4(xi) >= IDF[4].lower())\n",
    "\n",
    "if all([DF > 0 for DF in IDF.values()]): \n",
    "    print(\"Surface is stable!\")\n",
    "else:\n",
    "    if any([DF <= 0 for DF in IDF.values()]):\n",
    "        print(\"Surface is not stable!\")\n",
    "        \n",
    "        # print upper bound for destablising DF value\n",
    "        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())\n",
    "        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())\n",
    "        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())\n",
    "        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath (latest)",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/surfaces.sagews <==
︠25b11441-a078-47d9-b11d-ecb32b380233si︠
%hide
%md
### Gorenstein del Pezzo Surfaces


1. Degree 1, Sing=$2D_4$
2. [Degree 1, Sing=$E_8$](#no2)
3. [Degree 1, Sing=$E_7A_1$](#no3)
4. [Degree 1, Sing=$E_6A_2$](#no4)
5. Degree 2, Sing=$2A_3A_1$
6. [Degree 2, Sing=$A_5A_2$](#no6)
7. [Degree 2, Sing=$D_6A_1$](#no7)
8. [Degree 2, Sing=$E_7$](#no8)
9. [Degree 2, Sing=$E_6$](#no9)
10. Degree 2, Sing=$2A_3$
11. [Degree 2, Sing=$D_5A_1$](#no11)
12. [Degree 2, Sing=$3A_1D_4$](#no12)
13. [Degree 3, Sing=$A_5A_1$](#no13)
14. [Degree 3, Sing=$E_6$](#no14)
15. [Degree 3, Sing=$A_4A_1$](#no15)
16. Degree 3, Sing=$2A_2A_1$
17. [Degree 3, Sing=$D_5$](#no17)
18. Degree 3, Sing=$2A_2$
19. [Degree 3, Sing=$D_4$](#no19)
20. [Degree 3, Sing=$A_32A_1$](#no20)
21. [Degree 4, Sing=$D_5$](#no21)
22. [Degree 4, Sing=$A_3A_1$](#no22)
23. [Degree 4, Sing=$D_4$](#no23)
24. [Degree 4, Sing=$A_4$](#no24)
25. Degree 4, Sing=$3A_1$
26. [Degree 4, Sing=$A_3$](#no26)
27. Degree 4, Sing=$2A_1$
28. [Degree 4, Sing=$A_2A_1$](#no28)
29. [Degree 5, Sing=$A_4$](#no29)
30. [Degree 5, Sing=$A_3$](#no30)
31. [Degree 5, Sing=$A_2$](#no31)
32. [Degree 5, Sing=$A_1$](#no32)
33. [Degree 6, Sing=$A_2$](#no33)
34. [Degree 6, Sing=$A_1$](#no34)

︡08131b12-c9d3-4fa8-9535-8f12d24d8945︡{"hide":"input"}︡{"md":"### Gorenstein del Pezzo Surfaces\n\n\n1. Degree 1, Sing=$2D_4$\n2. [Degree 1, Sing=$E_8$](#no2)\n3. [Degree 1, Sing=$E_7A_1$](#no3)\n4. [Degree 1, Sing=$E_6A_2$](#no4)\n5. Degree 2, Sing=$2A_3A_1$\n6. [Degree 2, Sing=$A_5A_2$](#no6)\n7. [Degree 2, Sing=$D_6A_1$](#no7)\n8. [Degree 2, Sing=$E_7$](#no8)\n9. [Degree 2, Sing=$E_6$](#no9)\n10. Degree 2, Sing=$2A_3$\n11. [Degree 2, Sing=$D_5A_1$](#no11)\n12. [Degree 2, Sing=$3A_1D_4$](#no12)\n13. [Degree 3, Sing=$A_5A_1$](#no13)\n14. [Degree 3, Sing=$E_6$](#no14)\n15. [Degree 3, Sing=$A_4A_1$](#no15)\n16. Degree 3, Sing=$2A_2A_1$\n17. [Degree 3, Sing=$D_5$](#no17)\n18. Degree 3, Sing=$2A_2$\n19. [Degree 3, Sing=$D_4$](#no19)\n20. [Degree 3, Sing=$A_32A_1$](#no20)\n21. [Degree 4, Sing=$D_5$](#no21)\n22. [Degree 4, Sing=$A_3A_1$](#no22)\n23. [Degree 4, Sing=$D_4$](#no23)\n24. [Degree 4, Sing=$A_4$](#no24)\n25. Degree 4, Sing=$3A_1$\n26. [Degree 4, Sing=$A_3$](#no26)\n27. Degree 4, Sing=$2A_1$\n28. [Degree 4, Sing=$A_2A_1$](#no28)\n29. [Degree 5, Sing=$A_4$](#no29)\n30. [Degree 5, Sing=$A_3$](#no30)\n31. [Degree 5, Sing=$A_2$](#no31)\n32. [Degree 5, Sing=$A_1$](#no32)\n33. [Degree 6, Sing=$A_2$](#no33)\n34. [Degree 6, Sing=$A_1$](#no34)"}︡{"done":true}︡
︠6cd7da68-7221-4135-b263-579ec5b435eeis︠
%hide
%md
---
#### No. 2: Degree $1$ / Singularity type $E_8$. <a id="no2"></a>
The combinatorial data is is given by $\Box=[-1,5]$ and $\Phi_0(u) = \min \{\frac{u-4}{5},0\},\; \Phi_\infty(u)= \frac{u-2}{3},\; \Phi_1(u) = -\frac{u+1}{2}$
︡0b90eac4-9086-40f5-92dc-27a5eec3d1f3︡{"hide":"input"}︡{"md":"---\n#### No. 2: Degree $1$ / Singularity type $E_8$. <a id=\"no2\"></a>\nThe combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{\\frac{u-4}{5},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = -\\frac{u+1}{2}$"}︡{"done":true}︡
︠c05ce642-0cd5-4699-a9a4-092112b16152s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,5]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-4)/5,0)
Phi2(u)=1/3*u-2/3
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

︡365f0451-5a6e-43c9-b3a6-b417c53525b1︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 5$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{5} \\, u - \\frac{4}{5}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠e921f142-1ef9-4304-899a-d933273b9bc5i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡2c648b44-5782-4f67-b618-aa8d02b348ac︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠7450debf-f34f-403e-8318-0b468e2b484as︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,*B)

show(F(xi))
︡604eef8b-1e5c-43c5-82dd-0081e27b4055︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(5 \\, \\xi - 2\\right)} e^{\\left(5 \\, \\xi\\right)}}{6 \\, \\xi^{3}} - \\frac{{\\left(12 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(5 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{30 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠d83f4ea0-2918-4885-97d1-71137cf2ac1di︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡c3a991ea-7e39-43f5-a386-3c045d6d84a1︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠fdeda8f3-aac2-45d7-bbbe-7acfcf9e9422s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡b7398701-dccb-47df-b396-3a0bebff76f9︡{"stdout":"Numerical solution: -1.9976195991\n"}︡{"stdout":"Interval containing solution: [-1.99761972 .. -1.99761947]\n"}︡{"done":true}︡
︠7bc23151-139a-4d6c-9afc-3d56c4b19f89si︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.

︡02c67614-bb11-4900-819d-2c27a15a87a2︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠9e470b4b-27f1-4219-b2b2-3dcfae5f896es︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals

︡4b39aea1-cc27-4b5b-b78f-50a818be1fcc︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(6 \\, \\xi - 1\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(36 \\, {\\left(5 \\, \\xi - 1\\right)} e^{\\left(5 \\, \\xi\\right)} + 11\\right)} e^{\\left(-\\xi\\right)}}{900 \\, \\xi^{3}} \\geq 0.01128570$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(12 \\, \\xi - 5\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(18 \\, {\\left(15 \\, \\xi - 8\\right)} e^{\\left(5 \\, \\xi\\right)} + 19\\right)} e^{\\left(-\\xi\\right)}}{900 \\, \\xi^{3}} \\geq 0.01949453$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(12 \\, \\xi - 5\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{{\\left(12 \\, {\\left(25 \\, \\xi - 13\\right)} e^{\\left(5 \\, \\xi\\right)} + 30 \\, \\xi + 31\\right)} e^{\\left(-\\xi\\right)}}{900 \\, \\xi^{3}} \\geq 0.02975460$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(6 \\, \\xi - 1\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(6 \\, {\\left(25 \\, \\xi - 4\\right)} e^{\\left(5 \\, \\xi\\right)} - 30 \\, \\xi - 1\\right)} e^{\\left(-\\xi\\right)}}{900 \\, \\xi^{3}} \\geq 0.06053484$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠c537d312-b684-467c-9ca6-b553ee53b897i︠
%md 
------------------
#### No. 3: Degree $1$ / Singularity type $E_7A_1$. <a id="no3"></a>
The combinatorial data is is given by $\Box=[-1,3]$ and $\Phi_0(u) = \min \{\frac{u-2}{3},0\},\; \Phi_\infty(u)= \frac{u-3}{4},\; \Phi_1(u) = \frac{-u-1}{2}$
︡9031103d-9e67-4bbb-a785-3bee4ea1d517︡{"done":true,"md":"------------------\n#### No. 3: Degree $1$ / Singularity type $E_7A_1$. <a id=\"no3\"></a>\nThe combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_\\infty(u)= \\frac{u-3}{4},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠048762b2-b6c7-4db0-bc25-a5c47d059df1s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-2)/3,0)
Phi2(u)=1/4*u-3/4
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)


︡8bddc9a1-0a11-4a10-bc3d-e467855b33e2︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{3} \\, u - \\frac{2}{3}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{4} \\, u - \\frac{3}{4}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠18d0d12d-4e96-49c6-8ccd-e51b76118f15i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡ad2b1359-4623-49e7-9211-9fd7b9c0e409︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠b544de5b-b198-4457-8c94-3d7f999b4f25s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡0e2412a6-2ff8-4b50-9e43-3432e1fa91d2︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(8 \\, {\\left(\\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{12 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠563ff947-1561-411c-917f-f5c8aa34c144i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡ebbc4210-6f84-482d-8ddc-d5567a7377a9︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠55c5e070-9b2b-454b-9a14-ad3cb5127593s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡4f8d1bfe-0b10-4d75-8a2d-2083865ed903︡{"stdout":"Numerical solution: -1.9402428939\n"}︡{"stdout":"Interval containing solution: [-1.94024301 .. -1.94024276]\n"}︡{"done":true}︡
︠3848a421-c90b-444d-800a-41dbaa3074a7is︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡bf1665dd-f211-4695-b246-ebbd32be1f0a︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠04b0db85-5a0e-4756-96f4-63c81fab58fas︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡884787cb-7310-4f9a-972e-152f7b6f0458︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{16 \\, \\xi^{3}} - \\frac{{\\left(16 \\, {\\left(3 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + 7\\right)} e^{\\left(-\\xi\\right)}}{144 \\, \\xi^{3}} \\geq 0.04440443$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)}}{16 \\, \\xi^{3}} - \\frac{{\\left(8 \\, {\\left(3 \\, \\xi - 4\\right)} e^{\\left(3 \\, \\xi\\right)} + 5\\right)} e^{\\left(-\\xi\\right)}}{144 \\, \\xi^{3}} \\geq 0.03181965$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)}}{16 \\, \\xi^{3}} + \\frac{{\\left(4 \\, {\\left(9 \\, \\xi - 10\\right)} e^{\\left(3 \\, \\xi\\right)} + 12 \\, \\xi + 13\\right)} e^{\\left(-\\xi\\right)}}{144 \\, \\xi^{3}} \\geq 0.06993168$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{16 \\, \\xi^{3}} - \\frac{{\\left(4 \\, {\\left(9 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 12 \\, \\xi - 1\\right)} e^{\\left(-\\xi\\right)}}{144 \\, \\xi^{3}} \\geq 0.1461557$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠e0248517-b402-40a3-9d6b-5cec42b33865i︠
%md 
------------------
#### No. 4: Degree $2$ / Singularity type $E_6A_2$. <a id="no4"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{\frac{u-1}{2},0\},\; \Phi_\infty(u)= \frac{u-2}{3},\; \Phi_1(u) = \frac{-2u-2}{3}$
︡2661d438-77d2-4245-a695-e944c82da752︡{"done":true,"md":"------------------\n#### No. 4: Degree $2$ / Singularity type $E_6A_2$. <a id=\"no4\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{-2u-2}{3}$"}
︠e7a2ee6a-8481-4adf-b927-4687748d498bs︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=1/3*u-2/3
Phi3(u)=-2/3*u-2/3

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)


︡efeef0d5-46d4-4001-9e9e-07cc4506aa20︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 2$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{2}{3} \\, u - \\frac{2}{3}$</div>"}︡{"done":true}︡
︠b2a33c82-5599-49e3-a76d-36d56a5e2975i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡c720bd01-5063-4dda-a906-975de45cae1f︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠4fa785b7-8693-4797-be4e-851556a62b21s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡94b0b019-7ce4-4480-b9b6-249a4d3c3784︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)}}{3 \\, \\xi^{3}} - \\frac{{\\left(3 \\, {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{6 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠4dcc396d-35f5-4e4f-899e-1d6139b385dci︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡afbb6fc7-1c8e-4886-b141-885f13d57b84︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠24b8e7ff-6c29-4928-8e34-6b753b77d242s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡1a2ee1c8-064b-422d-bec5-af304232aed8︡{"stdout":"Numerical solution: -1.69131741884\n"}︡{"stdout":"Interval containing solution: [-1.69131753 .. -1.69131729]\n"}︡{"done":true}︡
︠8c2d7dcb-f923-4652-a06c-a93d41b66fdfis︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡1154624e-0668-4799-9bb4-55eb4a571d48︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠5b802cea-cc70-494c-99a0-d949229d96fds︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡c7f648c8-46d1-4859-ae2b-3f1585c0c2e6︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} - \\frac{{\\left(9 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 5\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.1187884$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)}}{3 \\, \\xi^{3}} - \\frac{{\\left({\\left(2 \\, \\xi - 5\\right)} e^{\\left(2 \\, \\xi\\right)} + 1\\right)} e^{\\left(-\\xi\\right)}}{12 \\, \\xi^{3}} \\geq 0.07315991$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)}}{3 \\, \\xi^{3}} + \\frac{{\\left({\\left(4 \\, \\xi - 7\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, \\xi + 3\\right)} e^{\\left(-\\xi\\right)}}{12 \\, \\xi^{3}} \\geq 0.07315988$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} - \\frac{{\\left(3 \\, {\\left(4 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 6 \\, \\xi - 1\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.2651082$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠333e3f65-68fa-45d8-84c1-6b83fb0aacb3i︠
%md 
------------------
#### No. 6: Degree $2$ / Singularity type $A_5A_2$. <a id="no6"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{-u,0\},\; \Phi_\infty(u)= \frac{u-2}{3},\; \Phi_1(u) = \frac{u-2}{3}$
︡d279829a-8af8-4e24-9821-872b7f08a01b︡{"done":true,"md":"------------------\n#### No. 6: Degree $2$ / Singularity type $A_5A_2$. <a id=\"no6\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{u-2}{3}$"}
︠5292b407-c63b-4bd3-abd7-bf64e4d44503s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(-u,0)
Phi2(u)=1/3*u-2/3
Phi3(u)=1/3*u-2/3

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)


︡63ed6985-2f96-4bf7-bf25-38fb993b3bde︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 2$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(-u, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"done":true}︡
︠53aae284-fa67-443f-ae4e-806aac4a2295i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡c5ccc61b-0510-4ccb-b4c0-294290fc8d7c︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠3672c00d-101c-4522-9ec1-8fedaff9d469s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡b07fd5ae-613b-4355-94ac-6f0b3c48a66f︡{"html":"<div align='center'>$\\displaystyle -\\frac{2 \\, {\\left(\\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{3 \\, \\xi^{3}} + \\frac{2 \\, {\\left({\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 3\\right)}}{3 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠2e6de85c-7f3c-46ba-b19a-18b7ecc1f049i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡464a9cb8-fef8-4ae9-beb6-f3cabbbcd6f8︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠655e11e3-75bc-4d69-8a7e-4bbd223cb0b5s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡09db5039-8a0a-4551-89ae-9d39b2cdf641︡{"stdout":"Numerical solution: -0.97052220918\n"}︡{"stdout":"Interval containing solution: [-0.970522315 .. -0.970522105]\n"}︡{"done":true}︡
︠c349cfc9-b783-47f1-a6b4-5e327083b884i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡f4ec2cdb-8c19-41c8-94fa-a354956d2ea7︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠9cd1093a-981b-4fd4-90f2-4a7d37e9de75s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡e5f73db6-372a-4d89-ac4a-35d3c4f9adc2︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(3 \\, \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} - \\frac{{\\left(3 \\, \\xi - 5\\right)} e^{\\left(2 \\, \\xi\\right)} + 9 \\, \\xi + 9}{9 \\, \\xi^{3}} \\geq 0.4790611$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 1}{3 \\, \\xi^{3}} \\geq 0.09239867$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 1}{3 \\, \\xi^{3}} \\geq 0.09239867$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(3 \\, \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} + \\frac{{\\left(3 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 3 \\, \\xi - 3}{9 \\, \\xi^{3}} \\geq 0.6638587$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠641f04db-9192-4076-9d64-81086e225feai︠
%md 
------------------
#### No. 7: Degree $2$ / Singularity type $D_6A_1$. <a id="no7"></a>
The combinatorial data is is given by $\Box=[-1,3]$ and $\Phi_0(u) = \min \{\frac{u-1}{2},0\},\; \Phi_\infty(u)= \frac{u-3}{4},\; \Phi_1(u) = \frac{-u-1}{2}$
︡598eabe0-3c2d-474b-beb7-e17d3b78580e︡{"done":true,"md":"------------------\n#### No. 7: Degree $2$ / Singularity type $D_6A_1$. <a id=\"no7\"></a>\nThe combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\frac{u-3}{4},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠b700922f-4c8a-4b03-8732-60bd5cb2a913s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=1/4*u-3/4
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡1e332667-a164-4b32-8c10-5f1ed35654cc︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{4} \\, u - \\frac{3}{4}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠b579655d-97ad-4e1a-b98e-0d12470bb14bi︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡85416c33-5a20-4bdf-90ed-ee52ab3b2499︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠e7bdbdf2-b43a-4c63-b288-1378d97e84afs︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡18a24282-9810-4b53-9533-928fdd741eae︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠caf5c089-a05a-42c6-a66f-5c4c60e5aa3fi︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡17ca1bbc-124f-482d-aa25-9c31d4ddd923︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠46e6cfba-6291-434c-8383-c16dada3331ds︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡2300093e-9c6e-410c-a6b4-f9dcc548e4ae︡{"stdout":"Numerical solution: -1.79675598472\n"}︡{"stdout":"Interval containing solution: [-1.79675609 .. -1.79675588]\n"}︡{"done":true}︡
︠112a3e8c-21c8-453c-a530-f877408f8546i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡ebe4a5a7-4b54-4076-8ea8-0e485161a45e︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠f12ba782-4126-4735-9893-a257c8211426s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡8beb476d-52cb-484a-a62d-8e52c3d5773e︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{16 \\, \\xi^{3}} - \\frac{{\\left(4 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 3\\right)} e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} \\geq 0.1624897$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)}}{16 \\, \\xi^{3}} + \\frac{{\\left(4 \\, e^{\\left(2 \\, \\xi\\right)} - 1\\right)} e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} \\geq 0.05832627$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)}}{16 \\, \\xi^{3}} + \\frac{{\\left(4 \\, {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + 4 \\, \\xi + 5\\right)} e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} \\geq 0.1687342$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{16 \\, \\xi^{3}} - \\frac{{\\left(4 \\, \\xi e^{\\left(2 \\, \\xi\\right)} - 4 \\, \\xi - 1\\right)} e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} \\geq 0.3895503$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠be0aa7a9-0391-4313-90c9-b3d152e17f68i︠
%md 
------------------
#### No. 8: Degree $2$ / Singularity type $E_7$. <a id="no8"></a>
The combinatorial data is is given by $\Box=[-1,5]$ and $\Phi_0(u) = \min \{\frac{u-3}{4},0\},\; \Phi_\infty(u)= \frac{u-2}{3},\; \Phi_1(u) = \frac{-u-1}{2}$
︡929934d6-2f4e-4cda-aece-d4ecc32aa346︡{"done":true,"md":"------------------\n#### No. 8: Degree $2$ / Singularity type $E_7$. <a id=\"no8\"></a>\nThe combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{\\frac{u-3}{4},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠767ab4ba-297a-47fb-876a-9b59c34914aas︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,5]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-3)/4,0)
Phi2(u)=1/3*(u-2)
Phi3(u)=1/2*(-u-1)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡ddebdcca-acbc-47fd-86b3-1e89b7e544f4︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 5$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{4} \\, u - \\frac{3}{4}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠eb7a47bd-612a-414b-a5a5-f1b71e17d5a6i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡5357b86a-bf34-473a-950e-2a98bf001a66︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠f2f5fe0e-5001-41e5-8d83-b999868e7012s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡c9a711b1-9285-4897-8e3f-55d092d4188e︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(5 \\, \\xi - 2\\right)} e^{\\left(5 \\, \\xi\\right)}}{6 \\, \\xi^{3}} - \\frac{{\\left(3 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(4 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{12 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠3c21bd80-7f17-449f-a15c-ca7a4acf5043i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡b7103137-1076-406f-b134-ed174d314092︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠69dea6af-30a0-4d22-abfd-34b3520abfb2s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡9c64d680-4d62-4018-9d5c-750cfaf626f2︡{"stdout":"Numerical solution: -1.99186220915\n"}︡{"stdout":"Interval containing solution: [-1.99186233 .. -1.99186208]\n"}︡{"done":true}︡
︠ffdb2ffc-6404-4a72-a65b-5ba38181bf0ai︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡a2186c5b-cb2d-427a-8e10-2340a03f2b34︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠6242521f-7c21-4069-b292-13dd488b58f1s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡f92b4792-a49c-424d-b38f-06c8cf052aa4︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(6 \\, \\xi - 1\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(9 \\, {\\left(4 \\, \\xi - 1\\right)} e^{\\left(4 \\, \\xi\\right)} + 5\\right)} e^{\\left(-\\xi\\right)}}{144 \\, \\xi^{3}} \\geq 0.03202411$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(12 \\, \\xi - 5\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(9 \\, {\\left(4 \\, \\xi - 3\\right)} e^{\\left(4 \\, \\xi\\right)} + 7\\right)} e^{\\left(-\\xi\\right)}}{144 \\, \\xi^{3}} \\geq 0.04486743$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(12 \\, \\xi - 5\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{{\\left(3 \\, {\\left(16 \\, \\xi - 11\\right)} e^{\\left(4 \\, \\xi\\right)} + 12 \\, \\xi + 13\\right)} e^{\\left(-\\xi\\right)}}{144 \\, \\xi^{3}} \\geq 0.07049793$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(6 \\, \\xi - 1\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(3 \\, {\\left(8 \\, \\xi - 1\\right)} e^{\\left(4 \\, \\xi\\right)} - 12 \\, \\xi - 1\\right)} e^{\\left(-\\xi\\right)}}{144 \\, \\xi^{3}} \\geq 0.1473894$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠bda9ebd5-cebd-4eb8-9b70-49365486085ci︠
%md 
------------------
#### No. 9: Degree $2$ / Singularity type $E_6$. <a id="no9"></a>
The combinatorial data is is given by $\Box=[-1,3]$ and $\Phi_0(u) = \min \{\frac{u-2}{3},0\},\; \Phi_\infty(u)= \min \{\frac{u-2}{3},0\},\; \Phi_1(u) = \frac{-u-1}{2}$
︡f672be90-1b28-415a-a06d-3e47184c86d8︡{"done":true,"md":"------------------\n#### No. 9: Degree $2$ / Singularity type $E_6$. <a id=\"no9\"></a>\nThe combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_\\infty(u)= \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠00317771-2a7f-497f-bb39-69fd5354a2f9s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-2)/3,0)
Phi2(u)=min_symbolic((u-2)/3,0)
Phi3(u)=1/2*(-u-1)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)

︡0c9f435e-599c-4f3c-8f41-2ba4e56f6210︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{3} \\, u - \\frac{2}{3}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{3} \\, u - \\frac{2}{3}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠50fc0478-7e60-4b90-a21d-288d6b746313i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡c51461dc-484f-4351-b576-1b3c45fc7c2f︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠c93be603-3a58-47d7-89f7-b002dbc14e64s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡9f1ca87a-13cd-464d-b2ec-05e8bb8b6589︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)}}{2 \\, \\xi^{3}} - \\frac{{\\left(8 \\, {\\left(\\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{6 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠39f3e583-8f62-4c39-b800-fa623bd6b51asi︠
%hide
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡d99c6943-76ce-4351-9112-79ae26c88699︡{"hide":"input"}︡{"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}︡{"done":true}︡
︠86b8eeaf-d28e-43dc-aed0-aa8e472ea4acs︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡14885daa-8d72-4b28-800c-c40d0dee9665︡{"stdout":"Numerical solution: -1.9402428939\n"}︡{"stdout":"Interval containing solution: [-1.94024301 .. -1.94024276]\n"}︡{"done":true}︡
︠59a819fb-ba1d-4c9f-91f4-8bd60feca7dci︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡14b0ba95-7612-4f5c-9f69-8ba7c0ed29a5︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠45080f68-cf3d-49f1-99ed-9c83190be63es︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡50dbd636-4aaf-4ac8-86be-46609ec028b4︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)} + 1\\right)} e^{\\left(-\\xi\\right)}}{12 \\, \\xi^{3}} \\geq 0.07622408$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)} + 1\\right)} e^{\\left(-\\xi\\right)}}{12 \\, \\xi^{3}} \\geq 0.07622408$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(8 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)} + 6 \\, \\xi + 7\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.1272785$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(4 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 6 \\, \\xi - 1\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.2797267$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠7a393b6d-b740-4f92-8516-189dbef1380ai︠
%md 
------------------
#### No. 11: Degree $2$ / Singularity type $D_5A_1$. <a id="no11"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{\frac{u-1}{2},0\},\; \Phi_\infty(u)= \min \{\frac{u-1}{2},0\},\; \Phi_1(u) = \frac{-2u-2}{3}$
︡6d46e90b-87d2-4077-ac1d-17ad0d7e843b︡{"done":true,"md":"------------------\n#### No. 11: Degree $2$ / Singularity type $D_5A_1$. <a id=\"no11\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_1(u) = \\frac{-2u-2}{3}$"}
︠77d1722c-61e4-4cf3-8a10-23b63aed9c05s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=1/3*(-2*u-2)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡42053bcc-1b05-4870-8767-d4c9bfe825a0︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 2$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{2}{3} \\, u - \\frac{2}{3}$</div>"}︡{"done":true}︡
︠f6704d49-5ba0-4d3a-b056-1adf799ea63di︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡cdb06e10-b0c7-446b-a82e-778307bcfc71︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠d11ebccf-d19e-4b47-8d6c-42525368a293s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡22653d89-7c8c-40ab-afbe-c97ee39e184f︡{"html":"<div align='center'>$\\displaystyle \\frac{4 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)}}{3 \\, \\xi^{3}} - \\frac{{\\left(3 \\, {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{3 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠fda49567-f038-44a2-8087-212ea7fb7e45i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡d3c01ec9-deb8-46b3-946b-451418928858︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠684115e7-9566-4e13-b93c-e8b2a1483bc5s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.00001
xi_2=xi_1+0.00002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡7ec3532f-c91f-45fd-b3d4-cb3319625138︡{"stdout":"Numerical solution: -1.69131741884\n"}︡{"stdout":"Interval containing solution: [-1.69132743 .. -1.69130739]\n"}︡{"done":true}︡
︠0cf71f68-737f-46a7-80f3-2507d4c0ceddi︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡5db1fe3b-bac7-460f-8558-d321dbaaeeac︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠4228d0fd-9b82-41ad-8320-a9a045e053b7s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡39508d84-4c03-46ea-ac45-caf3a1d4a8aa︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} - \\frac{2 \\, {\\left(3 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 1\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\geq 0.1919413$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} - \\frac{2 \\, {\\left(3 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 1\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\geq 0.1919413$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} + \\frac{{\\left(9 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 3 \\, \\xi + 5\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\geq 0.1006816$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} - \\frac{{\\left(3 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 3 \\, \\xi - 1\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\geq 0.4845700$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠4e06ff10-e327-4b12-8af7-0e81460d3df1i︠
%md 
------------------
#### No. 12: Degree $2$ / Singularity type $3A_1D_4$. <a id="no12"></a>
The combinatorial data is is given by $\Box=[-1,1]$ and $\Phi_0(u) = \frac{u-1}{2},\; \Phi_\infty(u)= \frac{u-1}{2},\; \Phi_1(u) = \frac{-u-1}{2}$
︡4b59062a-9fac-4039-af35-99145bc7be46︡{"done":true,"md":"------------------\n#### No. 12: Degree $2$ / Singularity type $3A_1D_4$. <a id=\"no12\"></a>\nThe combinatorial data is is given by $\\Box=[-1,1]$ and $\\Phi_0(u) = \\frac{u-1}{2},\\; \\Phi_\\infty(u)= \\frac{u-1}{2},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠1dcfeb52-2147-45d8-b6d6-a8fbe28c6a82s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=1/2*(u-1)
Phi2(u)=1/2*(u-1)
Phi3(u)=1/2*(-u-1)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡ebe56a03-6706-46db-8275-8b4c6948103f︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠ba9d9fef-f82a-4ad5-853a-70b6da10d2f7i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡75074abb-271b-4b32-b69b-81bdaba8c8ed︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠69bb0a12-ea85-49ce-91a4-d3e9e2109d37s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡cde46fb6-a331-4eff-bbcc-6abde91b11da︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(12 \\, \\xi^{2} - 7 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)}}{2 \\, \\xi^{3}} - \\frac{{\\left(\\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{2 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠63e0c47a-52d6-470c-afd7-ea7a518df824i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡27cac9b5-b28d-4a28-80ae-b3a4b0d525ff︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠3a36e9a6-49e9-4a9f-b15e-17f0d700de82s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡755148d2-7cc7-45cf-aac7-50bd582e123b︡{"stdout":"Numerical solution: -1.97691850478\n"}︡{"stdout":"Interval containing solution: [-1.97691861 .. -1.97691839]\n"}︡{"done":true}︡
︠c022e9b7-29dd-4c49-9a68-0c9e51150a9fi︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡55b47db1-34fd-4111-a10e-ede8e89b04b6︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠e1e84bc5-e6ea-40b7-b2ed-f7fcf9f2a913s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡f819021c-7dc6-4d4d-a823-0b1240e28da2︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(8 \\, \\xi^{2} - 4 \\, \\xi + 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.2301820$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(8 \\, \\xi^{2} - 4 \\, \\xi + 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.2301820$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(16 \\, \\xi^{2} - 10 \\, \\xi + 3\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi + 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.2301820$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi + 1\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.6905461$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠bf93b227-25fa-4019-88c6-c837be50f68di︠
%md 
---
#### No. 13: Degree $3$ / Singularity type $A_5A_1$. <a id="no13"></a>
The combinatorial data is is given by $\Box=[-1,3]$ and $\Phi_0(u) = \min \{-u,0\},\; \Phi_\infty(u)= \frac{u-3}{4},\; \Phi_1(u) = \frac{u-1}{2}$
︡5d054cca-355e-4a8a-a6ba-4de9b493c96c︡{"done":true,"md":"---\n#### No. 13: Degree $3$ / Singularity type $A_5A_1$. <a id=\"no13\"></a>\nThe combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\frac{u-3}{4},\\; \\Phi_1(u) = \\frac{u-1}{2}$"}
︠ed04c9f6-e84d-4d8b-8879-b1010652e1e6s︠
# We are working with interval arithmetic with precision of 16 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(11)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(-u,0)
Phi2(u)=1/4*u-3/4
Phi3(u)=1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡5caffb4b-f2d6-4b97-a315-e519851ac250︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(-u, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{4} \\, u - \\frac{3}{4}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠e6757ec2-cdb7-4635-976f-9d50de74a746i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡e8c528ea-a88f-4528-8972-ed16ca587eaf︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠1a1f65cc-f54d-44ac-887f-903c3b5cc11ds︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])

show(F(xi))
︡7b2f27e1-750b-423d-9a1d-78e7f8fc4862︡{"html":"<div align='center'>$\\displaystyle -\\frac{3 \\, {\\left(\\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)} + 8}{4 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠ecdfdd3d-c753-49d5-b3f1-c55782bd3c38i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡ca6fd50e-306d-4b75-b0e6-a37283dfb44b︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠71d7993a-58e5-4f04-aea0-742e4f7a3f5cs︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.001
xi_2=sol+0.001

xi_1=-1.247
xi_2=-1.246

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0: 
    print "Interval containing solution:", xi0.str(style='brackets')
︡70eee53f-6113-4eba-b729-03a1394b14fd︡{"stdout":"Numerical solution: -1.24607304295\n"}︡{"stdout":"Interval containing solution: [-1.2471 .. -1.2451]\n"}︡{"done":true}︡
︠da7cbebc-288d-4ec1-a3da-6557833e5f13s︠

︡41050f6a-6b23-4fdd-a88c-1762142932c0︡{"done":true}︡
︠17ad0071-9851-4b04-a6d9-ef0c0d935841i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.

︡0c9acd72-90a4-45b7-ae8b-73eb90051e8b︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠1a6e6fe5-047e-402a-8554-663a60756d62s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡650576a1-1e29-460f-94bb-c5e00fb3629f︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{3 \\, {\\left(4 \\, \\xi + 3\\right)} e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} - \\frac{{\\left(8 \\, \\xi - 7\\right)} e^{\\left(3 \\, \\xi\\right)} + 16 \\, \\xi + 16}{16 \\, \\xi^{3}} \\geq 0.521$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)} + 8 \\, \\xi}{16 \\, \\xi^{3}} + \\frac{3 \\, e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} \\geq \\left(-0.0120\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(8 \\, \\xi - 5\\right)} e^{\\left(3 \\, \\xi\\right)} + 4 \\, \\xi + 8}{16 \\, \\xi^{3}} - \\frac{3 \\, e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} \\geq 0.248$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{3 \\, {\\left(4 \\, \\xi + 3\\right)} e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} + \\frac{{\\left(4 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} - 4 \\, \\xi - 8}{16 \\, \\xi^{3}} \\geq 0.764$</div>"}︡{"stdout":"Surface is not stable!\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)} + 8 \\, \\xi}{16 \\, \\xi^{3}} + \\frac{3 \\, e^{\\left(-\\xi\\right)}}{16 \\, \\xi^{3}} \\leq \\left(-0.00537\\right)$</div>"}︡{"done":true}︡
︠ea67bacd-6f7d-4b4b-b670-ed79251fbd43i︠
%md 
------------------
#### No. 14: Degree $3$ / Singularity type $E_6$. <a id="no14"></a>
The combinatorial data is is given by $\Box=[-1,5]$ and $\Phi_0(u) = \min \{\frac{u-1}{3},0\},\; \Phi_\infty(u)= \frac{u-2}{3},\; \Phi_1(u) = \frac{-u-1}{2}$
︡234f9391-4f6c-43fe-8830-d2114a7eabdf︡{"done":true,"md":"------------------\n#### No. 14: Degree $3$ / Singularity type $E_6$. <a id=\"no14\"></a>\nThe combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{3},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠528f666d-5fd9-4766-8410-b26e61678ec6s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-2)/3,0)
Phi2(u)=(u-2)/3
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡fc4a8b25-ca84-4917-9020-0dfb49333cfc︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{3} \\, u - \\frac{2}{3}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠82c53c32-60c6-42c2-9922-302826250570i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡18b2faec-7374-44f9-9dd1-d1ff2f81e9d6︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠ecd0cc59-2a51-4e9d-bc78-6a3efc21cee7s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡12d515bc-5325-4f66-a5a7-1b5043e0fca0︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(6 \\, \\xi^{2} + \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)}}{6 \\, \\xi^{3}} - \\frac{{\\left(4 \\, {\\left(\\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{6 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠61004fbc-70c6-4394-98ea-7759928a6642i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡968790ef-a629-41e3-a3e2-4f250e693125︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠17e49674-f9d0-4f17-bbf3-1625b930d697s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡6c112eb3-769f-41c2-87ef-cc6c89e971de︡{"stdout":"Numerical solution: -1.95932042376\n"}︡{"stdout":"Interval containing solution: [-1.95932055 .. -1.95932030]\n"}︡{"done":true}︡
︠62c89a4b-2343-4375-839e-e1d0b9f3d481i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡1ef0f5d3-107d-4969-83fd-e87fbbc11f12︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠77dae45b-02e8-4943-8101-436b9674040bs︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡4609a523-4004-41dc-bdda-bcc13951b549︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(10 \\, \\xi^{2} + 4 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(4 \\, {\\left(3 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + 3\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.07627603$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(14 \\, \\xi^{2} + 2 \\, \\xi - 5\\right)} e^{\\left(3 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(3 \\, \\xi - 4\\right)} e^{\\left(3 \\, \\xi\\right)} + 3\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.07668713$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(14 \\, \\xi^{2} + 2 \\, \\xi - 5\\right)} e^{\\left(3 \\, \\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{{\\left(12 \\, {\\left(\\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + 6 \\, \\xi + 7\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.1276748$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(10 \\, \\xi^{2} + 4 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(6 \\, \\xi e^{\\left(3 \\, \\xi\\right)} - 6 \\, \\xi - 1\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.2806380$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠6f2abbf8-f3dc-4f40-88dc-c38aad274c86i︠
%md 
------------------
#### No. 15: Degree $3$ / Singularity type $A_4A_1$. <a id="no15"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{\frac{u-1}{2},0\},\; \Phi_\infty(u)= \min \{-u,0\},\; \Phi_1(u) = \frac{u-2}{3}$
︡9593d06a-bd6e-452d-9acf-d8bc067eae2b︡{"done":true,"md":"------------------\n#### No. 15: Degree $3$ / Singularity type $A_4A_1$. <a id=\"no15\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\min \\{-u,0\\},\\; \\Phi_1(u) = \\frac{u-2}{3}$"}
︠2ad4b1d8-d998-4677-a53b-bacf3445bed0s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(1/2*u-1/2,0)
Phi2(u)=min_symbolic(0,-u)
Phi3(u)=1/3*u-2/3

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡edf01262-cfb6-47d0-8c1e-57612173e555︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 2$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, -u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"done":true}︡
︠5e7031f1-6bdf-4e8f-8e47-ec6365d3e9a7i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡b0e4594e-55c9-44a3-a4fb-ea6b1726959a︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠a5da7651-24bb-4325-96b3-ae2402c45db2s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡9128e398-ad16-48ff-99e4-00c83bbc5cc1︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(3 \\, {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + 5 \\, \\xi + 10\\right)} e^{\\left(-\\xi\\right)}}{6 \\, \\xi^{3}} + \\frac{2 \\, {\\left(2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 3\\right)}}{3 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠17a300f5-5433-4b6f-a6b2-5850de7aaf82i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡0b97c066-209d-432c-9c14-54bbfbe5c9ba︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠0dfc7d55-29e7-45b2-b7e3-6cb855a7a96bs︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡9c8b0e36-593b-4b3b-a6f4-be0ac53b776c︡{"stdout":"Numerical solution: -1.19618719651\n"}︡{"stdout":"Interval containing solution: [-1.19618732 .. -1.19618707]\n"}︡{"done":true}︡
︠21a6e357-4f86-4301-aef1-aca7eab0e362i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡229160cc-cd89-443c-8d8e-7ff8748b96c2︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠02e2c9b9-0ad9-4888-b111-e5a1958e44bcs︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡4631bf8d-9039-4cfd-bf69-1f22e2b5ff41︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(9 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 5\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + 3 \\, \\xi + 3}{9 \\, \\xi^{3}} \\geq 0.2231133$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, {\\left(4 \\, \\xi - 7\\right)} e^{\\left(2 \\, \\xi\\right)} + 30 \\, \\xi + 25\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{2 \\, {\\left(3 \\, \\xi - 4\\right)} e^{\\left(2 \\, \\xi\\right)} + 9 \\, \\xi + 9}{9 \\, \\xi^{3}} \\geq 0.5531086$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(27 \\, \\xi e^{\\left(2 \\, \\xi\\right)} - 18 \\, {\\left(\\xi + 2\\right)} e^{\\xi} + 10\\right)} e^{\\left(-\\xi\\right)}}{72 \\, \\xi^{3}} + \\frac{16 \\, {\\left(3 \\, \\xi - 4\\right)} e^{\\left(2 \\, \\xi\\right)} - 27 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 54 \\, \\xi + 36}{72 \\, \\xi^{3}} \\geq 0.03862803$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, {\\left(5 \\, \\xi - 8\\right)} e^{\\left(2 \\, \\xi\\right)} - 18 \\, {\\left(\\xi + 2\\right)} e^{\\xi} + 60 \\, \\xi + 50\\right)} e^{\\left(-\\xi\\right)}}{72 \\, \\xi^{3}} + \\frac{16 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} - 27 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi - 12}{72 \\, \\xi^{3}} \\geq 0.8148505$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠dd407ee9-6fb6-4ee2-8b56-d27629364871i︠
%md 
------------------
#### No. 17: Degree $3$ / Singularity type $D_5$. <a id="no17"></a>
The combinatorial data is is given by $\Box=[-1,3]$ and $\Phi_0(u) = \min \{\frac{u-2}{3},0\},\; \Phi_\infty(u)= \min \{\frac{u-1}{2},0\},\; \Phi_1(u) = \frac{-u-1}{2}$
︡f68466a7-6262-4649-af96-d29565e5533c︡{"done":true,"md":"------------------\n#### No. 17: Degree $3$ / Singularity type $D_5$. <a id=\"no17\"></a>\nThe combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_\\infty(u)= \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠f65179c5-92cb-4237-930e-f4fbe799f13as︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-2)/3,0)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡dc387937-fe89-4d42-a2cd-84132fac836d︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{3} \\, u - \\frac{2}{3}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠32f10d7d-f25d-4194-891f-56fd8a4e5a38i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡76a8695e-5d75-4b26-9750-6443ac39fbcb︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠2005e8d0-2e26-4c52-8751-3c5d5ce05e41s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡e7237c0e-6365-4c85-9a9c-1b41b55ba3ef︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)}}{2 \\, \\xi^{3}} - \\frac{{\\left(4 \\, {\\left(\\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + 3 \\, {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, \\xi + 4\\right)} e^{\\left(-\\xi\\right)}}{6 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠09e2e679-7934-41a6-a667-2425600756e6i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡a063ebe9-f258-4fb7-9cdd-78e6e99953bb︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠2258b294-50be-4c98-952c-3b45b22399f6s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡8f159749-fac0-4656-8b55-536250895b16︡{"stdout":"Numerical solution: -1.83879135601\n"}︡{"stdout":"Interval containing solution: [-1.83879146 .. -1.83879125]\n"}︡{"done":true}︡
︠f18ef512-2bb2-4def-8c8b-61dbbe62d9c7i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡fcfb7c4e-d20a-45bd-bb59-1c51c7a6adec︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠510a9c40-dabd-40ac-b04c-a081f8dc73abs︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡d126893a-8ec5-4ea3-8b69-ccad2b4cd949︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(4 \\, {\\left(3 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} - 9 \\, e^{\\left(2 \\, \\xi\\right)} + 4\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.1038101$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(3 \\, \\xi - 4\\right)} e^{\\left(3 \\, \\xi\\right)} + 9 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 8\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.1934829$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(27 \\, \\xi - 14\\right)} e^{\\left(3 \\, \\xi\\right)} + 30 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 24 \\, \\xi + 32\\right)} e^{\\left(-\\xi\\right)}}{72 \\, \\xi^{3}} - \\frac{6 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, {\\left(\\xi + 2\\right)} e^{\\xi}}{24 \\, \\xi^{3}} \\geq 0.2032122$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left({\\left(9 \\, \\xi - 10\\right)} e^{\\left(3 \\, \\xi\\right)} + 6 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 24 \\, \\xi - 8\\right)} e^{\\left(-\\xi\\right)}}{72 \\, \\xi^{3}} + \\frac{6 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} - {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} - 2 \\, {\\left(\\xi + 2\\right)} e^{\\xi}}{24 \\, \\xi^{3}} \\geq 0.5005054$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠5f4164a2-7e73-44dc-a47d-73790260eef0i︠
%md 
------------------
#### No. 19: Degree $3$ / Singularity type $D_4$. <a id="no19"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{-u,\frac{-u-1}{2}\},\; \Phi_\infty(u)= \min \{0,\frac{u-1}{2}\},\; \Phi_1(u) = \min \{0,\frac{u-1}{2}\}$
︡808f583c-8226-4665-be72-e13535d03cd8︡{"done":true,"md":"------------------\n#### No. 19: Degree $3$ / Singularity type $D_4$. <a id=\"no19\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{-u,\\frac{-u-1}{2}\\},\\; \\Phi_\\infty(u)= \\min \\{0,\\frac{u-1}{2}\\},\\; \\Phi_1(u) = \\min \\{0,\\frac{u-1}{2}\\}$"}
︠e0d274ae-ea64-4ee0-bcc8-4120390cc1fds︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((-u-1)/2,-u)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=min_symbolic((u-1)/2,0)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡6badc479-5619-4d75-a0ce-d15cab6c33d9︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 2$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(-\\frac{1}{2} \\, u - \\frac{1}{2}, -u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"done":true}︡
︠9bbce312-c0e1-45b1-b5e8-ce9be101de06i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡1d157828-30f3-4265-9bb6-2f25d9bf79f4︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠7202d7e1-c044-475c-a60a-6fb719c45053s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡2cd58f19-3fb7-4d55-8865-bdb8720c8482︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left({\\left(2 \\, \\xi^{2} - \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{2 \\, \\xi^{3}} + \\frac{2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + {\\left(\\xi^{2} - 2 \\, \\xi + 2\\right)} e^{\\xi}}{\\xi^{3}}$</div>"}︡{"done":true}︡
︠ae254d03-f5d2-4549-a3a2-764466ee3647i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡6335202b-7f74-4a78-ab96-84715ad985d1︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠a0f28581-ba65-4f0d-bd3a-8e271306b851s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡0affb7c0-fbc8-46fa-b01e-895ccd4b862d︡{"stdout":"Numerical solution: -1.69131741884\n"}︡{"stdout":"Interval containing solution: [-1.69131753 .. -1.69131729]\n"}︡{"done":true}︡
︠b006292b-405d-43ff-8aef-016d788dca9ei︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡6218e3ad-0591-433a-8f97-b49dab35be42︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠694297b5-45d4-4adf-8f8b-752ebb07b80fs︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡8064def8-e207-44c5-b5d3-4ca3780f2d6e︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left({\\left(2 \\, \\xi^{2} - 4 \\, \\xi + 3\\right)} e^{\\left(2 \\, \\xi\\right)} - 2 \\, \\xi - 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - {\\left(\\xi^{2} - 2\\right)} e^{\\xi}}{2 \\, \\xi^{3}} \\geq 0.2194796$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(2 \\, \\xi^{2} - 2 \\, \\xi + 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 1\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - {\\left(\\xi^{2} - 2\\right)} e^{\\xi}}{2 \\, \\xi^{3}} \\geq 0.2194797$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(2 \\, \\xi^{2} - 2 \\, \\xi + 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 1\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - {\\left(\\xi^{2} - 2\\right)} e^{\\xi}}{2 \\, \\xi^{3}} \\geq 0.2194797$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(2 \\, \\xi^{2} - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, \\xi + 1\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - {\\left(\\xi^{2} - 2\\right)} e^{\\xi}}{2 \\, \\xi^{3}} \\geq 0.6584392$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠64407fd3-9fd0-4e46-a686-b6a73793a331i︠
%md 
------------------
#### No. 20: Degree $3$ / Singularity type $2A_1A_3$. <a id="no20"></a>
The combinatorial data is is given by $\Box=[-1,1]$ and $\Phi_0(u) = \min \{0,u\},\; \Phi_\infty(u)= \frac{u-1}{2},\; \Phi_1(u) = \frac{-u-1}{2}$
︡05f07b10-2595-4161-bd0e-3cde2c19c9cd︡{"done":true,"md":"------------------\n#### No. 20: Degree $3$ / Singularity type $2A_1A_3$. <a id=\"no20\"></a>\nThe combinatorial data is is given by $\\Box=[-1,1]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\frac{u-1}{2},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠f3256b96-6f5a-453b-aab9-26aea941ac47s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,1]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=(u-1)/2
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡265a1eba-653d-400a-ad94-d97bd813eb7e︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 1$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠ea954cd6-21de-49bc-baec-22999f002712i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡d0d3c23a-e347-4477-b27f-93fe422134ff︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠41ce9d2c-dd85-4086-9838-8f9b02296e41s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡c22f5b35-6dcb-4301-9398-272c36546abe︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(\\xi - 1\\right)} e^{\\xi}}{\\xi^{2}} - \\frac{{\\left(\\xi - 2 \\, e^{\\xi} + 2\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}}$</div>"}︡{"done":true}︡
︠bc164403-9207-4ae2-9538-3ba8c0f89158i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡4c12f83c-e011-47d1-b79b-5e48b088d051︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠0293eb55-c855-43cc-9433-9e1b0e5c39eds︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡db04a2df-f29f-4f2c-a1d1-926d4c32166f︡{"stdout":"Numerical solution: -0.944683075826\n"}︡{"stdout":"Interval containing solution: [-0.944683180 .. -0.944682970]\n"}︡{"done":true}︡
︠af70cdd8-ad9a-4e92-aa5e-fe146b451432i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡063b4347-0896-4dac-a80d-a6cd8e8da0c0︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠f81bfa0b-9442-4513-a6a7-693970fd4f3ds︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡b5014a2a-5d48-4e7a-8669-7de4f16b6318︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{e^{\\xi}}{2 \\, \\xi} - \\frac{{\\left({\\left(\\xi - 1\\right)} e^{\\xi} + 1\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} \\geq 0.5383074$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(\\xi - 1\\right)} e^{\\xi}}{2 \\, \\xi^{2}} + \\frac{1}{2 \\, \\xi^{2}} \\geq 0.1366506$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(\\xi - 1\\right)} e^{\\xi}}{2 \\, \\xi^{2}} + \\frac{{\\left({\\left(\\xi - 4\\right)} e^{\\xi} + 2 \\, \\xi + 4\\right)} e^{\\left(-\\xi\\right)}}{2 \\, \\xi^{3}} \\geq 0.1366499$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{e^{\\xi}}{2 \\, \\xi} + \\frac{{\\left(\\xi - e^{\\xi} + 1\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} \\geq 0.8116092$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠ab84eb09-c3f8-4147-96cd-0646d43bf137i︠
%md 
------------------
#### No. 21: Degree $4$ / Singularity type $D_5$. <a id="no21"></a>
The combinatorial data is is given by $\Box=[-1,5]$ and $\Phi_0(u) = \min \{\frac{u-1}{2},0\},\; \Phi_\infty(u)= \frac{u-2}{3},\; \Phi_1(u) = \frac{-u-1}{2}$
︡925182c8-f1d3-4878-8e01-35567d3a75fb︡{"done":true,"md":"------------------\n#### No. 21: Degree $4$ / Singularity type $D_5$. <a id=\"no21\"></a>\nThe combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠f013cfca-d33e-4b53-8294-ea741c9e6022s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,5]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=(u-2)/3
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡0271854a-eb07-4873-af73-aae3ffbdd258︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 5$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠7d9c754d-213e-4614-8c71-48aa8e24f50ai︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡e49fa8f0-f8e3-41df-b0af-7fb0bfba858d︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠1a52ff1f-53ca-4068-b8eb-724c030928f8s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡7bd52a4e-03db-4fc1-980e-768c07248e0d︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(5 \\, \\xi - 2\\right)} e^{\\left(5 \\, \\xi\\right)}}{6 \\, \\xi^{3}} - \\frac{{\\left(3 \\, {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, \\xi + 4\\right)} e^{\\left(-\\xi\\right)}}{6 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠c07ce586-0f7c-455e-886a-3105d20a5124i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡5ad7cbaf-0a6d-4716-b30e-d440b7525b1c︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠6d6558dc-adb9-4b35-add3-19aaca1f9a76s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡4111c9d0-bbc0-4f6c-b9a8-c79f24258008︡{"stdout":"Numerical solution: -1.85969017295\n"}︡{"stdout":"Interval containing solution: [-1.85969028 .. -1.85969007]\n"}︡{"done":true}︡
︠cb1f4b9a-45b5-42ea-bb73-e67e39e0ffb1i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡594389c6-7d13-426b-8987-c95a679e3d81︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠73283577-364b-4816-8bd4-7bc5391bfce5s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡29d13c03-5107-4c61-aecb-5c0dcc42ef35︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(6 \\, \\xi - 1\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(9 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 8\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.1933190$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(12 \\, \\xi - 5\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{{\\left(9 \\, e^{\\left(2 \\, \\xi\\right)} - 4\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.1048980$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(12 \\, \\xi - 5\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{{\\left(3 \\, {\\left(4 \\, \\xi - 7\\right)} e^{\\left(2 \\, \\xi\\right)} + 12 \\, \\xi + 16\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.2043036$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(6 \\, \\xi - 1\\right)} e^{\\left(5 \\, \\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(3 \\, {\\left(2 \\, \\xi + 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 12 \\, \\xi - 4\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.5025207$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠c940197e-4f84-489c-8e5e-52c4d1a377e1i︠
%md 
------------------
#### No. 22: Degree $4$ / Singularity type $A_3A_1$. <a id="no22"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{0,u\},\; \Phi_\infty(u)= \min \{u,u\},\; \Phi_1(u) = \frac{-2u-2}{3}$
︡bf23f35a-59bd-4459-a830-373746a470b6︡{"done":true,"md":"------------------\n#### No. 22: Degree $4$ / Singularity type $A_3A_1$. <a id=\"no22\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{u,u\\},\\; \\Phi_1(u) = \\frac{-2u-2}{3}$"}
︠3718005f-a136-4f72-b929-6295523ab9f1s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=-2/3*u-2/3

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡51aab9b4-f2b3-4b09-bdfc-211f51558aa4︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 2$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{2}{3} \\, u - \\frac{2}{3}$</div>"}︡{"done":true}︡
︠e38a9020-5a92-42a3-aef6-5ccdf57ab861i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡46f0b33b-94bb-4b43-82dc-94063c48a336︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠0944eae6-9d35-42bb-bdaa-ae7493db5a29s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡f54efbbd-85fe-4d54-8d84-bba7c0ffcb2d︡{"html":"<div align='center'>$\\displaystyle \\frac{4 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)}}{3 \\, \\xi^{3}} - \\frac{4 \\, {\\left(\\xi - 3 \\, e^{\\xi} + 2\\right)} e^{\\left(-\\xi\\right)}}{3 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠641178a2-a48d-4586-82b5-3b8aa60b997bi︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡835abc4e-2548-43ae-b4cd-69ade69c2cd7︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠95f25990-24b8-4c74-8d14-263fa7db676es︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡1f9b476b-2ac0-4c6a-97e1-48db96a981bf︡{"stdout":"Numerical solution: -0.97052220918\n"}︡{"stdout":"Interval containing solution: [-0.970522315 .. -0.970522105]\n"}︡{"done":true}︡
︠b659f2e0-f50c-4d7e-ab1a-c168a16a23bai︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡4527a533-b3b1-42c7-8f07-adc6549605b7︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠adf0dd41-e367-4953-9ddf-128325b4b3b5s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡d999613a-f7f9-4846-b8c2-876000c51df1︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} - \\frac{2 \\, {\\left(3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 4\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\geq 0.5714598$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} - \\frac{2 \\, {\\left(3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 4\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\geq 0.5714598$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} + \\frac{2 \\, {\\left(9 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 16\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\geq \\left(-0.2018673\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} + \\frac{2 \\, {\\left(3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 8\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\geq 0.9410544$</div>"}︡{"stdout":"Surface is not stable!\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{2 \\, {\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)}}{9 \\, \\xi^{3}} + \\frac{2 \\, {\\left(9 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 16\\right)} e^{\\left(-\\xi\\right)}}{9 \\, \\xi^{3}} \\leq \\left(-0.2018636\\right)$</div>"}︡{"done":true}︡
︠b1fa23df-d877-483f-9a8a-49bf64b5a1f7i︠
%md 
------------------
#### No. 23: Degree $4$ / Singularity type $D_4$. <a id="no23"></a>
The combinatorial data is is given by  $\Box=[-1,3]$ and $\Phi_0(u) = \min \{\frac{u-1}{2},0\},\; \Phi_\infty(u)= \min \{\frac{u-1}{2},0\},\; \Phi_1(u) = \frac{-u-1}{2}$
︡7287a7c7-9f67-4956-a0a8-16d101391f7c︡{"done":true,"md":"------------------\n#### No. 23: Degree $4$ / Singularity type $D_4$. <a id=\"no23\"></a>\nThe combinatorial data is is given by  $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠c4f6c6f1-a5eb-45ef-a94f-199c7896e3d7s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic((u-1)/2,0)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=(-u-1)/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡72037d46-8633-460e-ba31-e8c83fe6c10b︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠57735631-eef3-465d-a19d-e1308fa2a2c6i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡488ea316-1e6d-47bf-90f7-8159053527aa︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠ee7daf50-e5f0-4d10-8dbf-44c1dfb59a53s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡f73f1a7a-18d4-484c-8025-aaa77a8ecfee︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)}}{2 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{2 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠ceae5ee1-6f8e-4ad1-9207-e83ead0a2df5i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡2e8a1c6d-a725-4513-aa05-18e12f6e1d44︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠34caf0a7-9f5d-4cb5-b1fa-2b36d8f1b99as︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡e63d36c6-8577-430f-9b80-85f33b29e43d︡{"stdout":"Numerical solution: -1.79675598472\n"}︡{"stdout":"Interval containing solution: [-1.79675609 .. -1.79675588]\n"}︡{"done":true}︡
︠96387750-ff1d-4ccc-b3a8-4b3472234c8fi︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡69335c65-731b-476c-a729-4434f89d0e31︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠64411282-33df-44a0-bee9-71ab46d83db4s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡dd799130-a678-4aca-b483-a51d0790c952︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 1\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.2208160$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 1\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.2208160$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(4 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, \\xi + 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.2333050$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi + 1\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.6749371$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠d4d7c642-c09a-4417-a33d-6b809ec42037i︠
%md 
------------------
#### No. 24: Degree $4$ / Singularity type $A_4$. <a id="no24"></a>
The combinatorial data is is given by $\Box=[-1,3]$ and $\Phi_0(u) = \min \{\frac{u-2}{3},0\},\; \Phi_\infty(u)= \min \{-u,0\},\; \Phi_1(u) = \frac{-u-1}{2}$
︡3fd81938-7ec0-443a-a23e-1eb8359ef14d︡{"done":true,"md":"------------------\n#### No. 24: Degree $4$ / Singularity type $A_4$. <a id=\"no24\"></a>\nThe combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-2}{3},0\\},\\; \\Phi_\\infty(u)= \\min \\{-u,0\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠7de2bab4-68b4-4b02-b6c1-f8238c8caabbs︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,1/3*u-2/3)
Phi2(u)=min_symbolic(-u,0)
Phi3(u)=1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡3615b56c-13f4-4101-af62-5585272b9f43︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, \\frac{1}{3} \\, u - \\frac{2}{3}\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(-u, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠50bffa8b-4ebd-4619-8866-3c1697e0fbeci︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡b5765f3c-d805-48c2-9bc1-1b9e257d5544︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠2dc84852-9259-417a-85a9-9fc66ccdae42s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡c2628bc0-8c2c-4aaf-b1df-cc1eb9534921︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(4 \\, {\\left(\\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + 5 \\, \\xi + 10\\right)} e^{\\left(-\\xi\\right)}}{6 \\, \\xi^{3}} + \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)} + 4}{2 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠52d1620a-7852-4712-aee4-0c9f7f77efb2i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡b5f9d628-3d49-45ba-8329-2f97e21bb7ee︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠92f80bee-4b64-45e5-b3f2-764d9cae5541s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡cfd43170-e2e6-4a9a-b384-3af4fb70473d︡{"stdout":"Numerical solution: -1.38176017478\n"}︡{"stdout":"Interval containing solution: [-1.38176030 .. -1.38176006]\n"}︡{"done":true}︡
︠4e4873f4-7e5d-4686-9fab-07777c3a5eedi︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡018e2830-27d4-48ec-b489-67246faeb8a0︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠3b0c8a36-3dba-4ce2-874b-b969c260f8bbs︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡eeaadf3e-0dcf-495d-85b1-fe7f64fa14db︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(4 \\, {\\left(3 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} - 5\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + 2 \\, \\xi}{4 \\, \\xi^{3}} \\geq 0.04422930$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, {\\left(9 \\, \\xi - 8\\right)} e^{\\left(3 \\, \\xi\\right)} + 30 \\, \\xi + 25\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)} + 4 \\, \\xi + 4}{4 \\, \\xi^{3}} \\geq 0.5594457$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, {\\left(3 \\, \\xi + 1\\right)} e^{\\left(3 \\, \\xi\\right)} - 12 \\, {\\left(\\xi + 1\\right)} e^{\\xi} - 5\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{3 \\, {\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)} - 6 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 8 \\, \\xi + 8}{12 \\, \\xi^{3}} \\geq 0.2463752$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, {\\left(6 \\, \\xi - 5\\right)} e^{\\left(3 \\, \\xi\\right)} - 12 \\, {\\left(\\xi + 1\\right)} e^{\\xi} + 30 \\, \\xi + 25\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{3 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} - 6 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, \\xi - 4}{12 \\, \\xi^{3}} \\geq 0.8500507$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠30fa1007-9dde-4cb8-a149-4aa7f9e695f7i︠
%md 
------------------
#### No. 26: Degree $4$ / Singularity type $A_3$. <a id="no26"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{-u,0\},\; \Phi_\infty(u)= \min \{0,\frac{u-1}{2}\},\; \Phi_1(u) = \min \{0,\frac{u-1}{2}\}$
︡22188dcb-0d11-4c2d-8137-c3d8db3c1088︡{"done":true,"md":"------------------\n#### No. 26: Degree $4$ / Singularity type $A_3$. <a id=\"no26\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\min \\{0,\\frac{u-1}{2}\\},\\; \\Phi_1(u) = \\min \\{0,\\frac{u-1}{2}\\}$"}
︠967bfd60-9532-4cd6-87da-51d6a5cbfbces︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(-u,0)
Phi2(u)=min_symbolic((u-1)/2,0)
Phi3(u)=min_symbolic((u-1)/2,0)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡b3ae9888-50ac-405c-a3e3-70b650fff63d︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 2$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(-u, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(\\frac{1}{2} \\, u - \\frac{1}{2}, 0\\right)$</div>"}︡{"done":true}︡
︠e20efbc7-80be-47ab-8f3d-d8ea6e7ef9f7i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡4857328e-145f-4eb3-85f1-201020ca97d5︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠05037f6a-337b-43e2-9296-8974df91a7f5s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡42cbde4e-04a5-4480-a9b6-8c5ac7d1dab4︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left({\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} + \\frac{2 \\, {\\left({\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 1\\right)}}{\\xi^{3}}$</div>"}︡{"done":true}︡
︠7147c592-2a68-4dc0-b7b3-7950bf639d74i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡9bfeefef-3e3c-4010-9e77-dfc3c22529cf︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠03759619-a990-4703-9acd-ffca9d46d1f1s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡7245d48c-467e-4975-85b1-2b3acd74e608︡{"stdout":"Numerical solution: -1.31047894021\n"}︡{"stdout":"Interval containing solution: [-1.31047905 .. -1.31047883]\n"}︡{"done":true}︡
︠afd4ad99-ab73-402e-8a40-b86165a49ce3i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡9bbd50ce-09c6-43ba-aa9c-35e494adeffb︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠a6435a7f-0dac-4787-ad3f-644ad072142cs︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡b16c25a5-310f-4077-8ca0-c5fed1debb73︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 1\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} - \\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 1}{\\xi^{3}} \\geq 0.5757800$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{8 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 4}{8 \\, \\xi^{3}} - \\frac{{\\left(\\xi - 2\\right)} e^{\\xi} + 2 \\, \\xi + 4}{8 \\, \\xi^{3}} \\geq 0.1674627$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{8 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 4}{8 \\, \\xi^{3}} - \\frac{{\\left(\\xi - 2\\right)} e^{\\xi} + 2 \\, \\xi + 4}{8 \\, \\xi^{3}} \\geq 0.1674627$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(3 \\, \\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} - 2 \\, {\\left(\\xi + 2\\right)} e^{\\xi} + 4 \\, \\xi + 4\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{4 \\, {\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 2 \\, \\xi}{4 \\, \\xi^{3}} \\geq 0.9107058$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠ddedb0f3-038c-4004-97e8-2a14d689fd4bi︠
%md 
------------------
#### No. 28: Degree $4$ / Singularity type $A_1A_2$. <a id="no28"></a>
The combinatorial data is is given by  $\Box=[-1,1]$ and $\Phi_0(u) = \min \{0,u\},\; \Phi_\infty(u)= \min \{0,u\},\; \Phi_1(u) = \frac{-u-1}{2}$
︡1167be2c-5c3f-4e9d-8380-0c3ed3a2ab4a︡{"done":true,"md":"------------------\n#### No. 28: Degree $4$ / Singularity type $A_1A_2$. <a id=\"no28\"></a>\nThe combinatorial data is is given by  $\\Box=[-1,1]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠2055f703-ef9b-4d09-a31c-0e13d070917fs︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,1]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡8684dce7-9866-4cad-a250-7bc4ca6634ab︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 1$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠b3801d3b-6317-4904-bd63-4a77a4d6d530i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡d3950317-65af-43d1-8aa6-205d75de31cc︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠dd041236-becf-45dc-a4a4-f60adff9bc14s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡b1990c28-e3b9-4f21-8619-67a238f63f17︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(3 \\, \\xi - 8 \\, e^{\\xi} + 6\\right)} e^{\\left(-\\xi\\right)}}{2 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi^{2} - \\xi - 2\\right)} e^{\\xi}}{2 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠6110cd14-0706-4199-a68f-df8a6a5e6573i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡bab10c3e-eaaf-4729-b5a0-f9e757a19562︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠924b1b6e-3bea-4428-89d3-8685199626e1s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡43d4eb50-de11-4d6e-92b8-efcd551d4aaf︡{"stdout":"Numerical solution: -0.743738705959\n"}︡{"stdout":"Interval containing solution: [-0.743738816 .. -0.743738591]\n"}︡{"done":true}︡
︠e7b113bf-4228-4322-ba5d-93cf3907db2ai︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡3891f1a8-1b65-4f1a-8aa1-f8c4051ccaef︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠53c235d7-eedf-4b39-a705-79123c6e1c6fs︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡4575e176-647f-4fb6-840d-d4a8e502328f︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(2 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi^{2} - 1\\right)} e^{\\xi}}{4 \\, \\xi^{3}} \\geq 0.4699562$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(2 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi^{2} - 1\\right)} e^{\\xi}}{4 \\, \\xi^{3}} \\geq 0.4699562$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(8 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 15\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, \\xi^{2} - 1\\right)} e^{\\xi}}{4 \\, \\xi^{3}} \\geq \\left(-0.1023106\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(4 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 9\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi^{2} - 1\\right)} e^{\\xi}}{4 \\, \\xi^{3}} \\geq 0.8376046$</div>"}︡{"stdout":"Surface is not stable!\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(8 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 15\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, \\xi^{2} - 1\\right)} e^{\\xi}}{4 \\, \\xi^{3}} \\leq \\left(-0.1023037\\right)$</div>"}︡{"done":true}︡
︠b12a50ed-7b7e-4604-91de-70d036c9c207i︠
%md 
------------------
#### No. 29: Degree $5$ / Singularity type $A_4$. <a id="no29"></a>
The combinatorial data is is given by $\Box=[-1,5]$ and $\Phi_0(u) = \min \{-u,0\},\; \Phi_\infty(u)= \frac{u-2}{3},\; \Phi_1(u) = \frac{u-1}{2}$
︡1ed5d5ef-bd77-40c5-8224-ecdad76a3a18︡{"done":true,"md":"------------------\n#### No. 29: Degree $5$ / Singularity type $A_4$. <a id=\"no29\"></a>\nThe combinatorial data is is given by $\\Box=[-1,5]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\frac{u-2}{3},\\; \\Phi_1(u) = \\frac{u-1}{2}$"}
︠e9e6aed6-4cbe-4491-a472-35e88c2d67a4s︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,1]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,-u)
Phi2(u)=1/3*u-2/3
Phi3(u)=1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡71bf1410-1bd7-41c7-83e5-41f856d6124b︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 1$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, -u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{3} \\, u - \\frac{2}{3}$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠91e20549-61fc-480f-bb71-9ac4e038db87is︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡559be631-b75d-4fa6-9379-eb2b0e43ae15︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}︡{"done":true}︡
︠c4b4fcb6-64f5-4cdb-a04a-4ca44fc605d6s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡12c2e63b-ccc7-444b-84f8-791493e50433︡{"html":"<div align='center'>$\\displaystyle -\\frac{5 \\, {\\left(\\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{6 \\, \\xi^{3}} + \\frac{{\\left(4 \\, \\xi^{2} - 3 \\, \\xi - 2\\right)} e^{\\xi} + 12}{6 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠113419e7-72a7-483f-bfeb-500e1e5b0de4i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡a9c154a2-006d-4ba9-a51d-d8ac94e96aba︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠a5b81ebe-f779-4213-907f-fbcc2865d370s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡c01650e1-4bab-4c1a-9b3f-e44ea8f29b9a︡{"stdout":"Numerical solution: -0.830799974476\n"}︡{"stdout":"Interval containing solution: [-0.830800087 .. -0.830799862]\n"}︡{"done":true}︡
︠191ff066-f3ea-4652-be25-214140263fb1i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡b662d9cb-4633-4dd7-bdf8-e4031299fe02︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠9bd9752f-8094-4735-b351-af878791e953s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡a4655a1b-ec5f-43d9-a672-9f0111f17ffd︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{5 \\, {\\left(6 \\, \\xi + 5\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} - \\frac{{\\left(8 \\, \\xi^{2} - 20 \\, \\xi - 11\\right)} e^{\\xi} + 36 \\, \\xi + 36}{36 \\, \\xi^{3}} \\geq 0.5216795$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(8 \\, \\xi^{2} - 8 \\, \\xi - 5\\right)} e^{\\xi} + 18 \\, \\xi}{36 \\, \\xi^{3}} + \\frac{5 \\, e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.01721630$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(16 \\, \\xi^{2} - 10 \\, \\xi - 7\\right)} e^{\\xi} + 12 \\, \\xi + 12}{36 \\, \\xi^{3}} - \\frac{5 \\, e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} \\geq 0.1968489$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{5 \\, {\\left(6 \\, \\xi + 5\\right)} e^{\\left(-\\xi\\right)}}{36 \\, \\xi^{3}} + \\frac{{\\left(16 \\, \\xi^{2} + 2 \\, \\xi - 1\\right)} e^{\\xi} - 6 \\, \\xi - 24}{36 \\, \\xi^{3}} \\geq 0.7357463$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠3d8c44f7-66f5-45f2-8943-2550a2559923i︠
%md 
------------------
#### No. 30: Degree $5$ / Singularity type $A_3$. <a id="no30"></a>
The combinatorial data is is given by $\Box=[-1,3]$ and $\Phi_0(u) = \min \{\frac{u-1}{2},0\},\; \Phi_\infty(u)= \min \{0,u\},\; \Phi_1(u) = \frac{-u-1}{2}$
︡aa95206b-3106-423a-84dd-e2d49d9af8e8︡{"done":true,"md":"------------------\n#### No. 30: Degree $5$ / Singularity type $A_3$. <a id=\"no30\"></a>\nThe combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{\\frac{u-1}{2},0\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠1a213cf6-f9ce-45a8-b89d-abafcad3130as︠
# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,1/2*u-1/2)
Phi2(u)=min_symbolic(-u,0)
Phi3(u)=1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡91b256a1-d970-427b-91a8-fb1bd5638554︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, \\frac{1}{2} \\, u - \\frac{1}{2}\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(-u, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠1ca38c07-1062-4236-90f0-a2405037dd60i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡3040a26c-8066-4971-a8a8-aaf5565090a0︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠9351f8b6-81d0-428b-a836-9ffc62a2abe8s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡a71a2683-57ca-42e1-9c80-82128ca89523︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left({\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, \\xi + 4\\right)} e^{\\left(-\\xi\\right)}}{2 \\, \\xi^{3}} + \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)} + 4}{2 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠a2eeee5d-d5a2-429b-af9f-02692d0d464fi︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡5ae8c462-29d3-42e2-a51d-aad7e23e2e0e︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠f9eaab96-ea2a-4fc4-9c74-abaf9d1f66f8s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡6f2cf0bc-3009-4fd6-96ea-f7df3082efa0︡{"stdout":"Numerical solution: -1.4388637356\n"}︡{"stdout":"Interval containing solution: [-1.43886385 .. -1.43886363]\n"}︡{"done":true}︡
︠6b519a3b-e2dc-4b61-9997-c31843c02925i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡fa262e01-c3cc-4136-8e4c-9d36bbd28e11︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠16a03c0e-dfc8-49fb-8091-8f6544a5c7d8s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡8599e827-e09b-45a8-9be8-0eecf3c84146︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\xi}}{4 \\, \\xi^{3}} + \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} + 2 \\, \\xi}{4 \\, \\xi^{3}} \\geq 0.1686591$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(2 \\, \\xi - 3\\right)} e^{\\left(2 \\, \\xi\\right)} + 4 \\, \\xi + 4\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)} + 4 \\, \\xi + 4}{4 \\, \\xi^{3}} \\geq 0.5809738$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left(4 \\, \\xi - 3\\right)} e^{\\left(3 \\, \\xi\\right)} - 3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 4}{8 \\, \\xi^{3}} + \\frac{3 \\, \\xi e^{\\xi} - 2 \\, \\xi - 4}{8 \\, \\xi^{3}} \\geq 0.1915944$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(3 \\, \\xi - 4\\right)} e^{\\left(2 \\, \\xi\\right)} - 2 \\, {\\left(\\xi + 2\\right)} e^{\\xi} + 8 \\, \\xi + 8\\right)} e^{\\left(-\\xi\\right)}}{8 \\, \\xi^{3}} + \\frac{2 \\, {\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)} - 3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 2 \\, \\xi - 4}{8 \\, \\xi^{3}} \\geq 0.9412277$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠d711da0f-9535-4ba1-b871-1dae57a33f94i︠
%md 
------------------
#### No. 31: Degree $5$ / Singularity type $A_2$. <a id="no31"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{0,u\},\; \Phi_\infty(u)= \min \{0,u\},\; \Phi_1(u) = \min \{0,\frac{-u-1}{2}\}$
︡a83ca57c-6368-4411-b995-9530e6f348c2︡{"done":true,"md":"------------------\n#### No. 31: Degree $5$ / Singularity type $A_2$. <a id=\"no31\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\min \\{0,\\frac{-u-1}{2}\\}$"}
︠12725ef3-790b-407c-8995-dd8c3cb4899fs︠

# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,-u)
Phi3(u)=min_symbolic(0,1/2*u-1/2)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡93c270c7-3a58-45fe-ad9d-49d04cedc764︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, -u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, \\frac{1}{2} \\, u - \\frac{1}{2}\\right)$</div>"}︡{"done":true}︡
︠4b1f75ad-e62d-4e5b-a7c9-f1ca2f69091di︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡f8b0578b-7605-408d-b9de-e1c8f38b619f︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠26a822a8-95ab-4163-bc6b-6db8f62faf1ds︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡cc92de81-da93-4674-b4f9-6410a0139168︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left({\\left(\\xi - 2\\right)} e^{\\left(2 \\, \\xi\\right)} + 3 \\, \\xi - 4 \\, e^{\\xi} + 6\\right)} e^{\\left(-\\xi\\right)}}{2 \\, \\xi^{3}} - \\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 2}{\\xi^{3}}$</div>"}︡{"done":true}︡
︠3a315645-1047-4451-b36a-be09553de4e5i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡a1e81b68-1d9c-452c-900b-4dfc7686091b︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠55885e3b-9728-44ce-a173-6eb96d87b4cds︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.000001
xi_2=xi_1+0.000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) > 0 and RIF(F(xi_2)) < 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡a3f7fd58-d964-4740-a5f2-036ba9946b33︡{"stdout":"Numerical solution: -0.242677720874\n"}︡{"stdout":"Interval containing solution: [-0.242678725 .. -0.242676720]\n"}︡{"done":true}︡
︠42ae72ba-c822-4465-8b2f-2776b147b279i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡50601610-b643-46af-9765-4db1f3736f32︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠fbd18133-e9a8-4c8e-b583-a54fe6a40f95s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡a8647a09-4ef7-413d-a9f8-2ff6d1a51f7e︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi e^{\\left(2 \\, \\xi\\right)} - 2 \\, {\\left(5 \\, \\xi - 2\\right)} e^{\\xi} - 6\\right)} e^{\\left(-\\xi\\right)}}{8 \\, \\xi^{3}} - \\frac{4 \\, {\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} + 3 \\, {\\left(\\xi - 2\\right)} e^{\\xi} - 6 \\, \\xi - 4}{8 \\, \\xi^{3}} \\geq 0.4280779$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(5 \\, \\xi - 4\\right)} e^{\\left(2 \\, \\xi\\right)} + 6 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 12 \\, \\xi + 18\\right)} e^{\\left(-\\xi\\right)}}{8 \\, \\xi^{3}} + \\frac{4 \\, {\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - {\\left(\\xi - 2\\right)} e^{\\xi} - 10 \\, \\xi - 12}{8 \\, \\xi^{3}} \\geq 0.4278612$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left({\\left(2 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 4 \\, {\\left(\\xi - 1\\right)} e^{\\xi} - 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 2 \\, \\xi - 2}{2 \\, \\xi^{3}} \\geq \\left(-0.1469232\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(2 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 2 \\, {\\left(\\xi - 4\\right)} e^{\\xi} + 6 \\, \\xi + 9\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} + {\\left(\\xi - 2\\right)} e^{\\xi} - \\xi}{2 \\, \\xi^{3}} \\geq 0.7109140$</div>"}︡{"stdout":"Surface is not stable!\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left({\\left(2 \\, \\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} - 4 \\, {\\left(\\xi - 1\\right)} e^{\\xi} - 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 2 \\, \\xi - 2}{2 \\, \\xi^{3}} \\leq \\left(-0.1458051\\right)$</div>"}︡{"done":true}︡
︠0f43dd2f-d350-4813-80be-ad8f8bab5c3fi︠
%md 
------------------
#### No. 32: Degree $5$ / Singularity type $A_1$. <a id="no32"></a>
The combinatorial data is is given by $\Box=[-1,1]$ and $\Phi_0(u) = \min \{0,u\},\; \Phi_\infty(u)= \min \{0,u\},\; \Phi_1(u) = \min \{-u,0\}$
︡bb2fac93-1c90-4df4-b213-0e55e5b3546a︡{"done":true,"md":"------------------\n#### No. 32: Degree $5$ / Singularity type $A_1$. <a id=\"no32\"></a>\nThe combinatorial data is is given by $\\Box=[-1,1]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\min \\{-u,0\\}$"}
︠37bc7c67-e452-4582-9c0e-d16ff9238b2fs︠

# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=min_symbolic(-u,0)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡eb0ac451-10c8-468b-b0b5-04e6c63e1c05︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(-u, 0\\right)$</div>"}︡{"done":true}︡
︠dccab024-1a98-40e2-b8de-d5474b0eee0ai︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡52c39dc5-e072-4703-8990-9016ae2d87b0︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠f758bd8b-8813-40f1-851d-14725be1c784s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡086df20e-2ff0-4541-a0fd-11fb5cc815db︡{"html":"<div align='center'>$\\displaystyle -\\frac{2 \\, {\\left(\\xi - 2 \\, e^{\\xi} + 2\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} - \\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 2}{\\xi^{3}}$</div>"}︡{"done":true}︡
︠fb3518fc-c919-4c08-bfea-7e2f4716a6bai︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡cbc12133-90e4-4b1d-a895-97454cbf3d86︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠b0aca5be-0109-423d-b132-d8700cc72b23s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_2=sol-0.0000001
xi_1=xi_2+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡fa106877-1da0-4fbc-ae09-7c83bcd30af9︡{"stdout":"Numerical solution: -0.276432541617\n"}︡{"stdout":"Interval containing solution: [-0.276432649 .. -0.276432439]\n"}︡{"done":true}︡
︠9f0e4444-e7e5-462d-8736-497fb59e21abi︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡f7e38114-5585-42a2-bf44-5f64d3f29cbc︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠49ac8f67-384f-4a3a-8b60-e101e1f6bebds︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡20303238-5875-4c22-a2f4-9c9c81ba8e5f︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 2 \\, \\xi - 2}{2 \\, \\xi^{3}} \\geq 0.1917138$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 2 \\, \\xi - 2}{2 \\, \\xi^{3}} \\geq 0.1917138$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left({\\left(\\xi - 2\\right)} e^{\\xi} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} + \\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 2 \\, \\xi - 2}{2 \\, \\xi^{3}} \\geq 0.1916600$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left({\\left(\\xi - 2\\right)} e^{\\xi} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} - \\frac{{\\left(3 \\, \\xi^{2} - 4 \\, \\xi + 2\\right)} e^{\\left(3 \\, \\xi\\right)} - 2 \\, \\xi - 2}{2 \\, \\xi^{3}} \\geq 0.5751334$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠c3b0253c-4950-4975-b651-72a414107ba1i︠
%md 
------------------
#### No. 33: Degree $6$ / Singularity type $A_2$. <a id="no33"></a>
The combinatorial data is is given by $\Box=[-1,3]$ and $\Phi_0(u) = \min \{0,u\},\; \Phi_\infty(u)= \min \{0,u\},\; \Phi_1(u) = \frac{-u-1}{2}$
︡d3422779-d302-4d20-9003-7181493033e5︡{"done":true,"md":"------------------\n#### No. 33: Degree $6$ / Singularity type $A_2$. <a id=\"no33\"></a>\nThe combinatorial data is is given by $\\Box=[-1,3]$ and $\\Phi_0(u) = \\min \\{0,u\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\frac{-u-1}{2}$"}
︠3f4adce1-ed7f-47d6-b34d-f895c5b0d5d5s︠

# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,3]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(0,u)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=-1/2*u-1/2

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡475dea06-1172-46a0-b983-d3f60f7d273c︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 3$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ -\\frac{1}{2} \\, u - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠e23880b6-b5ea-4b99-9ca4-a53c742a7858i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡ed8285b8-417c-4075-9f3b-09867a843d9c︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠909c48e0-49b1-4c21-b9cb-eb7a44a2c821s︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡93fb3c33-bc07-44ab-9af8-733053fb7578︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi - 2\\right)} e^{\\left(3 \\, \\xi\\right)}}{2 \\, \\xi^{3}} - \\frac{{\\left(3 \\, \\xi - 8 \\, e^{\\xi} + 6\\right)} e^{\\left(-\\xi\\right)}}{2 \\, \\xi^{3}}$</div>"}︡{"done":true}︡
︠c0d91c6c-2350-40a7-946f-432673d9d772i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡4f61d62e-668b-4af2-a7e3-dad6ed85fe24︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠0c0bd79d-4781-42b3-854a-99e38213bd70s︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡719ef2c0-5268-4325-ac4d-364693176683︡{"stdout":"Numerical solution: -1.24607304295\n"}︡{"stdout":"Interval containing solution: [-1.24607316 .. -1.24607291]\n"}︡{"done":true}︡
︠be552219-9f5c-4991-ba84-b3215f1b9b4bi︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡a2d6bf4a-8964-4f0d-baa0-b91f3f345212︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠fced5a29-54a7-418e-be57-051e32629338s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡b7405f96-b077-45a2-bd4e-8381652fc05e︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.5195618$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} - \\frac{{\\left(2 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 3\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 0.5195618$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(8 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 15\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq \\left(-0.03507074\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(4 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 9\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\geq 1.004053$</div>"}︡{"stdout":"Surface is not stable!\n"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(2 \\, \\xi - 1\\right)} e^{\\left(3 \\, \\xi\\right)}}{4 \\, \\xi^{3}} + \\frac{{\\left(8 \\, {\\left(\\xi - 2\\right)} e^{\\xi} + 6 \\, \\xi + 15\\right)} e^{\\left(-\\xi\\right)}}{4 \\, \\xi^{3}} \\leq \\left(-0.03506876\\right)$</div>"}︡{"done":true}︡
︠fe84bf90-8961-4d36-ac90-b5458dfc1fdbi︠
%md 
------------------
#### No. 34: Degree $6$ / Singularity type $A_1$. <a id="no34"></a>
The combinatorial data is is given by $\Box=[-1,2]$ and $\Phi_0(u) = \min \{-u,0\},\; \Phi_\infty(u)= \min \{0,u\},\; \Phi_1(u) = \min \{0,u\}$
︡22844a11-ca35-459b-97d9-c940ff511d3e︡{"done":true,"md":"------------------\n#### No. 34: Degree $6$ / Singularity type $A_1$. <a id=\"no34\"></a>\nThe combinatorial data is is given by $\\Box=[-1,2]$ and $\\Phi_0(u) = \\min \\{-u,0\\},\\; \\Phi_\\infty(u)= \\min \\{0,u\\},\\; \\Phi_1(u) = \\min \\{0,u\\}$"}
︠7fccd481-6802-4a8c-a416-2a35569085f0s︠

# We are working with interval arithmetic with precision of 26 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(26)

# The base polytope/interval 
B=[-1,2]

# 3 PL functions on the interval
Phi1(u)=min_symbolic(-u,0)
Phi2(u)=min_symbolic(0,u)
Phi3(u)=min_symbolic(0,u)

# the degree of \bar Phi
degPhi=Phi1+Phi2+Phi3+2

print "The combinatorial data"
show(B)
show(Phi1)
show(Phi2)
show(Phi3)
︡bdfbff3b-c306-4004-82b8-2f001e8f8f02︡{"stdout":"The combinatorial data\n"}︡{"html":"<div align='center'>[$\\displaystyle -1$, $\\displaystyle 2$]</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(-u, 0\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"html":"<div align='center'>$\\displaystyle u \\ {\\mapsto}\\ \\min\\left(0, u\\right)$</div>"}︡{"done":true}︡
︠b3133fde-72cd-47fc-a248-0d4ce8c07227i︠
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}(1)$
For this we have to analytically solve the integral $\int_\Box u \deg \bar \Phi (u) e^{\xi u} du$.
︡a58f03be-42c6-46b8-a525-2c2da83ef8ba︡{"done":true,"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}(1)$\nFor this we have to analytically solve the integral $\\int_\\Box u \\deg \\bar \\Phi (u) e^{\\xi u} du$."}
︠192e28a4-1b8f-4ae6-8c93-65fb34cd93fes︠
# The integral can be solved symbolically:
F(xi)=integral(degPhi(u)*u*exp(xi*u),u,-1,B[1])
show(F(xi))
︡7f4fa4b8-b0ec-4fbc-8e17-ea9342726417︡{"html":"<div align='center'>$\\displaystyle -\\frac{2 \\, {\\left(\\xi - 2 \\, e^{\\xi} + 2\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} + \\frac{2 \\, {\\left({\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + 1\\right)}}{\\xi^{3}}$</div>"}︡{"done":true}︡
︠4d6d80e0-6edf-4cfc-90b9-01b3da6c9167i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$
︡7372d455-6474-4d99-a120-b13eb1d53b73︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$"}
︠104529ff-f192-40ac-8703-29de53f9e54cs︠
# Solve numerically
sol=find_root(F,-10,10)
print "Numerical solution:",sol

# Choose upper and lower bound and
# hope that the exact solution lies in between
xi_1=sol-0.0000001
xi_2=xi_1+0.0000002

#define a real value xi0 between xi_1 and xi_2
# representing the exact solution
xi0=RIF(xi_1,xi_2)

# Check whether Intermediate value theorem guarantees a zero beween
# xi_1 and xi_2, i.e evaluate F at xi_1 and xi_2 using interval arithmetic
if RIF(F(xi_1)) < 0 and RIF(F(xi_2)) > 0:
       print "Interval containing solution:", xi0.str(style='brackets')
︡e97d28b3-b671-4ae3-9923-9e653d5bd74e︡{"stdout":"Numerical solution: -0.97052220918\n"}︡{"stdout":"Interval containing solution: [-0.970522315 .. -0.970522105]\n"}︡{"done":true}︡
︠07c2f57e-02ee-4c91-879d-53b9aa3cb57ei︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For every choice of $y \in \mathbb P^1$ we have to  symbolically solve the integrals 
$\int_\Box   e^{u\xi} \cdot \left((1+\Phi_y(u))^2  - (1+\sum_{z\neq y} \Phi_z(u))^2\right) \; du$, which up to scaling with a positive constant coincide with $\operatorname{DF}_\xi(\mathcal{X}_{y,0,1})$.
Then we plug in the estimate for $\xi$ into the resulting expression.
︡480424d9-7c24-4b91-978e-559d791ee6bc︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor every choice of $y \\in \\mathbb P^1$ we have to  symbolically solve the integrals \n$\\int_\\Box   e^{u\\xi} \\cdot \\left((1+\\Phi_y(u))^2  - (1+\\sum_{z\\neq y} \\Phi_z(u))^2\\right) \\; du$, which up to scaling with a positive constant coincide with $\\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})$.\nThen we plug in the estimate for $\\xi$ into the resulting expression."}
︠283855c6-8cfb-4eed-938e-de38a8a4c0f8s︠
#check for positivity of the DF invariant for our vector field xi
print("Stability test for test configurations:")

#storage for DF values (as intervals)
IDF={}

DF1(xi)=integral(exp(xi*u)*((Phi1+1)(u)^2-(Phi3+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[1]=RIF(DF1(xi0)) # evaluate DF1 at xi0 using interval arithmetic
show(DF1(xi) >= IDF[1].lower())

DF2(xi)=integral(exp(xi*u)*((Phi2+1)(u)^2-(Phi1+Phi3+1)(u)^2)/2,u,-1,B[1])
IDF[2]=RIF(DF2(xi0))
show(DF2(xi) >= IDF[2].lower())

DF3(xi)=integral(exp(xi*u)*((Phi3+1)(u)^2-(Phi1+Phi2+1)(u)^2)/2,u,-1,B[1])
IDF[3]=RIF(DF3(xi0))
show(DF3(xi) >= IDF[3].lower())

DF4(xi)=integral(exp(xi*u)*((1)^2-(Phi3+Phi2+Phi1+1)(u)^2)/2,u,-1,B[1])
IDF[4]=RIF(DF4(xi0))
show(DF4(xi) >= IDF[4].lower())

if all([DF > 0 for DF in IDF.values()]): 
    print("Surface is stable!")
else:
    if any([DF <= 0 for DF in IDF.values()]):
        print("Surface is not stable!")
        
        # print upper bound for destablising DF value
        if IDF[1] <= 0: show(DF1(xi) <= IDF[1].upper())
        if IDF[2] <= 0: show(DF2(xi) <= IDF[2].upper())
        if IDF[3] <= 0: show(DF3(xi) <= IDF[3].upper())
        if IDF[4] <= 0: show(DF4(xi) <= IDF[4].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡ebc073bc-42f8-4568-adeb-818c1a95c547︡{"stdout":"Stability test for test configurations:\n"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left({\\left(\\xi - 2\\right)} e^{\\xi} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} - \\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 1}{\\xi^{3}} \\geq 0.2771940$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 1}{\\xi^{3}} \\geq 0.2771960$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 1}{\\xi^{3}} \\geq 0.2771960$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left({\\left(\\xi - 2\\right)} e^{\\xi} + \\xi + 2\\right)} e^{\\left(-\\xi\\right)}}{\\xi^{3}} + \\frac{{\\left(\\xi - 1\\right)} e^{\\left(2 \\, \\xi\\right)} + \\xi + 1}{\\xi^{3}} \\geq 0.8315867$</div>"}︡{"stdout":"Surface is stable!\n"}︡{"done":true}︡
︠33e06f30-77eb-4319-80a4-cda96ebd6b19s︠
︡5c5d8f38-eedb-4e71-b190-2771012306af︡{"done":true}︡
︠46c85731-c84f-4cda-a39f-36da1cf70d28︠











==> anc/threefold-tools.sage <==
# The function degenerations:
# Returns the list of degneration polytopes of given combinatorial data of a T-variety. 
# Takes inputs L and B, where L is a list of matrices and B is the base polytope. 
# Each matrix in L represents a piecewise affine function on B in the following way:

#Suppose $v_j$ are the columns of $M$ in the list $L$. We then form the piecewise affine function
# $\phi_M(x_1,\dots,x_n) := \min_j \{ (1,x_1,x_2,\dots,x_n) \cdot v_j \} $.

def degenerations(L,B):
    dim = L[0].nrows()
    genericfunction = matrix(QQ, dim, 1, lambda i, j: 0)
    L = L +[genericfunction]
    def shift(A,r):
        shift = matrix(QQ,  A.transpose().nrows() , 1, lambda i, j: r);
        zeroes = matrix(QQ, A.transpose().nrows(), A.nrows() -1 , lambda i, j: 0);
        return A + shift.augment(zeroes).transpose()
    def minsum(L):
        msCurrent = L[0]
        def minsum_step(A1,A2):
            C = matrix(QQ,A2.nrows(),1,lambda i, j: 0)
            for c in A1.columns():
                for d in A2.columns():
                    C = C.augment(d+c);
            return C.delete_columns([0])
        for l in L[1:]:
            msCurrent = minsum_step(msCurrent,l)
        return msCurrent
    def degenerations_step(L,k,B):
        up = shift(L[k],1)
        base = matrix(QQ, B.inequalities_list()[:]);
        low = L[:]; low.pop(k);
        low = minsum(low).transpose();
        up = up.transpose()
        base = base.augment(matrix(QQ,  base.nrows() , 1, lambda i, j: 0)).transpose()
        up = up.augment(matrix(QQ, up.nrows(), 1, lambda i, j: -1)).transpose()
        low = low.augment(matrix(QQ, low.nrows(), 1, lambda i, j: 1)).transpose()
        low = shift(low,1)
        P = Polyhedron(ieqs = [list(v) for v in up.augment(low.augment(base)).columns()])
        return P;
    Polyhedra = [];
    for k in range(len(L)):
        Polyhedra = Polyhedra + [degenerations_step(L,k,B)];
    return Polyhedra


def projection(P,F):
    A = F.as_polyhedron().equations()[0].A()
    b = F.as_polyhedron().equations()[0].b()
    A = list(A)
    B=vector(QQ,A)
    B=denominator(B)*B
    A = list(B)
    B = matrix(ZZ,B)
    K = B.right_kernel()
    if P.dimension() == 1:
        K= matrix(ZZ,[0])
    else:
        K = matrix(ZZ,K.basis())
    return [K,A]

def acoeff(F,c):
    v_0 = F.vertices()[0].vector(); v_0
    return exp(c.dot_product(v_0))

def bcoeff(F,v):
    u_0 = F.vertices()[0].vector()
    return v.dot_product(u_0)

def relvolume(P):
    if P.dimension() == 0:
        return 1
    else:
        return P.volume()


# The function intexp:
# Calculates the integral of exp(c*x) dx over the polyhedron P recursively using the Barvinok method. Input is a polyhedron P,
# a sufficiently general vector L (not orthogonal, after projection, to c or any face of P at any stage of the recursion),
# and a vector c for the integrand. To optimize performance values obtained at faces are cached along the way.
def intexp(P,L,c,face=None, cache=None):
    if face is None: face = tuple(range(P.n_vertices()))
    if cache is None:
        cache = {}
    if cache.has_key(frozenset(face)):
        return cache[frozenset(face)]
    I = 0
    if c.is_zero():
        cache[face]= relvolume(P)
        return relvolume(P)
    else:
        for F in P.faces(P.dimension() -1):
            ProjMatrix,A = projection(P,F)
            n_F = -F.ambient_Hrepresentation()[0].A()
            n_F = n_F/gcd(n_F)
            coeff = acoeff(F,c)*(1/L.dot_product(c))*(L.dot_product(n_F))
            c_F = ProjMatrix*c
            L_F = ProjMatrix.insert_row(0,vector(ZZ,A)).transpose().solve_right(L)[1:]
            v_0 = F.vertices()[0].vector(); v_0
            Vert = [ProjMatrix.transpose().solve_right(v.vector() - v_0)  for v in F.vertices() ]
            face_F = tuple([face[i] for i in F._ambient_Vrepresentation_indices])
            P_F = Polyhedron(vertices = Vert, backend="cdd")
            I = I + coeff*intexp(P_F,L_F,c_F,face_F,cache)
    cache[frozenset(face)]=I
    return I

# The function intxexp:
# Calculates the integral of <x,v>*exp(<x,c>) dx over the polyhedron P recursively using the Barvinok method. Input is a polyhedron P,
# a sufficiently general vector L (not orthogonal, after projection, to c or any face of P at any stage of the recursion),
# and vectors c and v for the integrand. To optimize performance values obtained at faces are cached along the way.
def intxexp(P,L,c,v,face=None,cache=None,cache2=None):
    if face is None: face = tuple(range(P.n_vertices()))
    if cache2 is None:
        cache2 = {}
    if cache is None:
        cache = {}
    if cache.has_key(frozenset(face)):
        return cache[frozenset(face)] 
    I = 0
    if c.is_zero():
        if v.is_zero() : return 0
        for T in list(P.triangulate()):
            T = [P.Vrepresentation()[ZZ(t)].vector() for t in T]
            bary = sum(T)/len(T)
            T = Polyhedron(vertices = T)
            I = I + T.volume()*bary.dot_product(v)
    else:
        for F in P.faces(P.dimension() -1):
                ProjMatrix = projection(P,F)
                L_F  = ProjMatrix[0].insert_row(0,vector(ZZ,ProjMatrix[1])).transpose().solve_right(L)[1:]
                c_F = ProjMatrix[0]*c
                v_F = ProjMatrix[0]*v
                v_0 = F.vertices()[0].vector(); v_0
                Vert = [ProjMatrix[0].transpose().solve_right(w.vector() - v_0)  for w in F.vertices() ]
                face_F = tuple([face[i] for i in F._ambient_Vrepresentation_indices])
                P_F = Polyhedron(vertices = Vert,backend="cdd")
                n_F = -F.ambient_Hrepresentation()[0].A()
                n_F = n_F/gcd(n_F)
                I = I + (L.dot_product(n_F)/L.dot_product(c))*acoeff(F,c)*(intxexp(P_F,L_F,c_F,v_F,face_F,cache,cache2) + bcoeff(F,v)*intexp(P_F,L_F,c_F,face_F,cache2)) - L.dot_product(n_F)*(v.dot_product(L)/(L.dot_product(c)^2))*acoeff(F,c)*intexp(P_F,L_F,c_F,face_F,cache2)
    cache[frozenset(face)]=I
    return I

==> anc/threefold2-30.sage <==
load('threefold-tools.sage')

# We are working with interval arithmetic with precision of 16 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-3,0],[-2,1],[2,1],[3,0],[0,-3]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,-1/2]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"

graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)

#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.514
upper = 0.515

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')

#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals











==> anc/threefold2-30.sage.py <==

# This file was *autogenerated* from the file threefold2-30.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_0p515 = RealNumber('0.515'); _sage_const_0p514 = RealNumber('0.514'); _sage_const_13 = Integer(13); _sage_const_16 = Integer(16)
load('threefold-tools.sage')

# We are working with interval arithmetic with precision of 16 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_16 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_3 ,_sage_const_0 ],[-_sage_const_2 ,_sage_const_1 ],[_sage_const_2 ,_sage_const_1 ],[_sage_const_3 ,_sage_const_0 ],[_sage_const_0 ,-_sage_const_3 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,-_sage_const_1 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_0 ,_sage_const_1 ]]).transpose()
Phi3 = matrix(QQ,[[-_sage_const_1 /_sage_const_2 ,_sage_const_1 /_sage_const_2 ,-_sage_const_1 /_sage_const_2 ]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"

graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)

#Choose a sufficiently general value for lambda
Lambda = vector([_sage_const_1 ,_sage_const_3 ,_sage_const_13 ])

# Analytic solution of the integral
__tmp__=var("xi_2"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_0 ,_sage_const_0 ])).simplify_full()).function(xi_2)
__tmp__=var("xi_2"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_2)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = _sage_const_0p514 
upper = _sage_const_0p515 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')

#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals












==> anc/threefold2-31.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(60)

# The base polytope
B=Polyhedron(vertices = [[-3,0],[-1,2],[0,2],[2,0],[2,-1],[0,-3]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,-1/2],[0,0,-1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()
F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.285497
upper = 0.285507

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold2-31.sage.py <==

# This file was *autogenerated* from the file threefold2-31.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_0p285507 = RealNumber('0.285507'); _sage_const_60 = Integer(60); _sage_const_0p285497 = RealNumber('0.285497'); _sage_const_13 = Integer(13)
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_60 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_3 ,_sage_const_0 ],[-_sage_const_1 ,_sage_const_2 ],[_sage_const_0 ,_sage_const_2 ],[_sage_const_2 ,_sage_const_0 ],[_sage_const_2 ,-_sage_const_1 ],[_sage_const_0 ,-_sage_const_3 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,-_sage_const_1 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_0 ,_sage_const_1 ]]).transpose()
Phi3 = matrix(QQ,[[-_sage_const_1 /_sage_const_2 ,_sage_const_1 /_sage_const_2 ,-_sage_const_1 /_sage_const_2 ],[_sage_const_0 ,_sage_const_0 ,-_sage_const_1 ]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([_sage_const_1 ,_sage_const_3 ,_sage_const_13 ])

# Analytic solution of the integral
__tmp__=var("xi_1"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([xi_1,xi_1,_sage_const_0 ]),vector([_sage_const_1 ,-_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_1)
__tmp__=var("xi_1"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([xi_1,xi_1,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_1)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = _sage_const_0p285497 
upper = _sage_const_0p285507 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([xi_2,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefold3-18.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-3,0],[-2,1],[2,1],[3,0],[1,-2],[-1,-2]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,-1/2]]).transpose();


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.3796905
upper = 0.3797005

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold3-18.sage.py <==

# This file was *autogenerated* from the file threefold3-18.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_0p3796905 = RealNumber('0.3796905'); _sage_const_13 = Integer(13); _sage_const_0p3797005 = RealNumber('0.3797005'); _sage_const_16 = Integer(16)
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_16 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_3 ,_sage_const_0 ],[-_sage_const_2 ,_sage_const_1 ],[_sage_const_2 ,_sage_const_1 ],[_sage_const_3 ,_sage_const_0 ],[_sage_const_1 ,-_sage_const_2 ],[-_sage_const_1 ,-_sage_const_2 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[-_sage_const_1 /_sage_const_2 ,-_sage_const_1 /_sage_const_2 ,_sage_const_0 ],[_sage_const_0 ,-_sage_const_1 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_0 ,_sage_const_1 ]]).transpose()
Phi3 = matrix(QQ,[[-_sage_const_1 /_sage_const_2 ,_sage_const_1 /_sage_const_2 ,-_sage_const_1 /_sage_const_2 ]]).transpose();


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([_sage_const_1 ,_sage_const_3 ,_sage_const_13 ])

# Analytic solution of the integral
__tmp__=var("xi_2"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_0 ,_sage_const_0 ])).simplify_full()).function(xi_2)
__tmp__=var("xi_2"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_2)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = _sage_const_0p3796905 
upper = _sage_const_0p3797005 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefold3-21.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-2,1],[-3,3],[-1,3],[1,-2],[3,-3],[3,-1]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[0,1,1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for Lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()
F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-10,10)
lower = -0.69631193
upper = -0.69621193

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold3-21.sage.py <==

# This file was *autogenerated* from the file threefold3-21.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_0p69631193 = RealNumber('0.69631193'); _sage_const_13 = Integer(13); _sage_const_10 = Integer(10); _sage_const_16 = Integer(16); _sage_const_0p69621193 = RealNumber('0.69621193')
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_16 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_2 ,_sage_const_1 ],[-_sage_const_3 ,_sage_const_3 ],[-_sage_const_1 ,_sage_const_3 ],[_sage_const_1 ,-_sage_const_2 ],[_sage_const_3 ,-_sage_const_3 ],[_sage_const_3 ,-_sage_const_1 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[-_sage_const_1 /_sage_const_2 ,-_sage_const_1 /_sage_const_2 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[-_sage_const_1 /_sage_const_2 ,_sage_const_0 ,-_sage_const_1 /_sage_const_2 ]]).transpose()
Phi3 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_1 ,_sage_const_1 ]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for Lambda
Lambda = vector([_sage_const_1 ,_sage_const_3 ,_sage_const_13 ])

# Analytic solution of the integral
__tmp__=var("xi_1"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([xi_1,xi_1,_sage_const_0 ]),vector([_sage_const_1 ,-_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_1)
__tmp__=var("xi_1"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([xi_1,xi_1,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_1)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-_sage_const_10 ,_sage_const_10 )
lower = -_sage_const_0p69631193 
upper = -_sage_const_0p69621193 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([xi_2,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefold3-22.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-3,-1],[-3,0],[-1,1],[1,1],[3,0],[3,-1]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,-1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,0]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([1,5,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-10,10)
lower = 0.9147877
upper = 0.9147977

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold3-22.sage.py <==

# This file was *autogenerated* from the file threefold3-22.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_5 = Integer(5); _sage_const_13 = Integer(13); _sage_const_10 = Integer(10); _sage_const_16 = Integer(16); _sage_const_0p9147877 = RealNumber('0.9147877'); _sage_const_0p9147977 = RealNumber('0.9147977')
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_16 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_3 ,-_sage_const_1 ],[-_sage_const_3 ,_sage_const_0 ],[-_sage_const_1 ,_sage_const_1 ],[_sage_const_1 ,_sage_const_1 ],[_sage_const_3 ,_sage_const_0 ],[_sage_const_3 ,-_sage_const_1 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,-_sage_const_1 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_0 ,-_sage_const_1 ]]).transpose()
Phi3 = matrix(QQ,[[-_sage_const_1 /_sage_const_2 ,_sage_const_1 /_sage_const_2 ,_sage_const_0 ]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([_sage_const_1 ,_sage_const_5 ,_sage_const_13 ])

# Analytic solution of the integral
__tmp__=var("xi_2"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_0 ,_sage_const_0 ])).simplify_full()).function(xi_2)
__tmp__=var("xi_2"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_2)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-_sage_const_10 ,_sage_const_10 )
lower = _sage_const_0p9147877 
upper = _sage_const_0p9147977 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefold3-23.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 40 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(40)

# The base polytope
B=Polyhedron(vertices = [[-3,0],[-2,1],[1,1],[2,0],[2,-1],[0,-3]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,-1/2],[0,0,-1]]).transpose()

PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for Lambda
Lambda = vector([3,13,19])

# The integral can be solved symbolically:
F1(xi_1,xi_2) = intxexp(Polyhedra[1],Lambda,vector([xi_1,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_1,xi_2) = intxexp(Polyhedra[1],Lambda,vector([xi_1,xi_2,0]),vector([0,1,0])).simplify_full()

show(F1)
show(F2)


#numerically finding an estimate
from scipy import optimize

def FF(x):
    return [F1(x[0],x[1]),F2(x[0],x[1])]
sol=optimize.root(FF, [0.2, 0.5])
x0=sol.x

#We hope xi lies in the square with centre x0 and side length 2e, where:
e = 0.00001

xi_RIF=[RIF(x0[0]-e,x0[0]+e), RIF(x0[1]-e,x0[1]+e)]

#We use interval arithmetic to check positivity of $ \nabla_n G $ on the boundary of the square. We check line segments along the boundary of length 2e/N.
N=2300


if all([RIF(F1(x0[0]+e,RIF(x0[1]-e+i*(2*e/N),x0[1]-e+(i+1)*(2*e/N)))) > 0
        for i in range(N)]):
    if all([RIF(-F1(x0[0]-e,RIF(x0[1]-e+i*(2*e/N),x0[1]-e+(i+1)*(2*e/N)))) > 0
            for i in range(N)]):
        if all([RIF(F2(RIF(x0[0]-e+i*(2*e/N),x0[0]-e+(i+1)*(2*e/N)), x0[1]+e)) > 0 for i in range(N)]):
            if all([RIF(-F2(RIF(x0[0]-e+i*(2*e/N),x0[0]-e+(i+1)*(2*e/N)), x0[1]-e)) > 0 for i in range(N)]):
                print "There is a root in"
                print xi_RIF[0].str(style="brackets"),"x",xi_RIF[1].str(style="brackets")

#storage for the functions h_y and for the values h_y(xi) (as intervals)
Ih=[]

print "lower bounds for DF invariants"
for P in Polyhedra:
    h(xi_1,xi_2) = intxexp(P,Lambda,vector([xi_1,xi_2,0]),vector([0,0,1])).simplify_full()
    DF = RIF(h(*xi_RIF))
    Ih.append(DF)
    print(DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        print("negative upper bounds for DF invariant:")# print upper bound for destablising DF value
        if Ih[0] <= 0: print(Ih[0].upper())
        if Ih[1] <= 0: print(Ih[1].upper())
        if Ih[2] <= 0: print(Ih[2].upper())
        if Ih[3] <= 0: print(Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold3-23.sage.py <==

# This file was *autogenerated* from the file threefold3-23.sage
from sage.all_cmdline import *   # import sage library

_sage_const_40 = Integer(40); _sage_const_3 = Integer(3); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_2 = Integer(2); _sage_const_0p00001 = RealNumber('0.00001'); _sage_const_13 = Integer(13); _sage_const_0p2 = RealNumber('0.2'); _sage_const_0p5 = RealNumber('0.5'); _sage_const_19 = Integer(19); _sage_const_2300 = Integer(2300)
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 40 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_40 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_3 ,_sage_const_0 ],[-_sage_const_2 ,_sage_const_1 ],[_sage_const_1 ,_sage_const_1 ],[_sage_const_2 ,_sage_const_0 ],[_sage_const_2 ,-_sage_const_1 ],[_sage_const_0 ,-_sage_const_3 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,-_sage_const_1 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_0 ,_sage_const_1 ]]).transpose()
Phi3 = matrix(QQ,[[-_sage_const_1 /_sage_const_2 ,_sage_const_1 /_sage_const_2 ,-_sage_const_1 /_sage_const_2 ],[_sage_const_0 ,_sage_const_0 ,-_sage_const_1 ]]).transpose()

PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for Lambda
Lambda = vector([_sage_const_3 ,_sage_const_13 ,_sage_const_19 ])

# The integral can be solved symbolically:
__tmp__=var("xi_1,xi_2"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_1 ],Lambda,vector([xi_1,xi_2,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_0 ,_sage_const_0 ])).simplify_full()).function(xi_1,xi_2)
__tmp__=var("xi_1,xi_2"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_1 ],Lambda,vector([xi_1,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_1,xi_2)

show(F1)
show(F2)


#numerically finding an estimate
from scipy import optimize

def FF(x):
    return [F1(x[_sage_const_0 ],x[_sage_const_1 ]),F2(x[_sage_const_0 ],x[_sage_const_1 ])]
sol=optimize.root(FF, [_sage_const_0p2 , _sage_const_0p5 ])
x0=sol.x

#We hope xi lies in the square with centre x0 and side length 2e, where:
e = _sage_const_0p00001 

xi_RIF=[RIF(x0[_sage_const_0 ]-e,x0[_sage_const_0 ]+e), RIF(x0[_sage_const_1 ]-e,x0[_sage_const_1 ]+e)]

#We use interval arithmetic to check positivity of $ \nabla_n G $ on the boundary of the square. We check line segments along the boundary of length 2e/N.
N=_sage_const_2300 


if all([RIF(F1(x0[_sage_const_0 ]+e,RIF(x0[_sage_const_1 ]-e+i*(_sage_const_2 *e/N),x0[_sage_const_1 ]-e+(i+_sage_const_1 )*(_sage_const_2 *e/N)))) > _sage_const_0 
        for i in range(N)]):
    if all([RIF(-F1(x0[_sage_const_0 ]-e,RIF(x0[_sage_const_1 ]-e+i*(_sage_const_2 *e/N),x0[_sage_const_1 ]-e+(i+_sage_const_1 )*(_sage_const_2 *e/N)))) > _sage_const_0 
            for i in range(N)]):
        if all([RIF(F2(RIF(x0[_sage_const_0 ]-e+i*(_sage_const_2 *e/N),x0[_sage_const_0 ]-e+(i+_sage_const_1 )*(_sage_const_2 *e/N)), x0[_sage_const_1 ]+e)) > _sage_const_0  for i in range(N)]):
            if all([RIF(-F2(RIF(x0[_sage_const_0 ]-e+i*(_sage_const_2 *e/N),x0[_sage_const_0 ]-e+(i+_sage_const_1 )*(_sage_const_2 *e/N)), x0[_sage_const_1 ]-e)) > _sage_const_0  for i in range(N)]):
                print "There is a root in"
                print xi_RIF[_sage_const_0 ].str(style="brackets"),"x",xi_RIF[_sage_const_1 ].str(style="brackets")

#storage for the functions h_y and for the values h_y(xi) (as intervals)
Ih=[]

print "lower bounds for DF invariants"
for P in Polyhedra:
    __tmp__=var("xi_1,xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([xi_1,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_1,xi_2)
    DF = RIF(h(*xi_RIF))
    Ih.append(DF)
    print(DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        print("negative upper bounds for DF invariant:")# print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : print(Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : print(Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : print(Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : print(Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefold3-24.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-2,0],[-2,1],[1,1],[2,0],[2,-2],[0,-2]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[0,-1,-1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"
graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.434747
upper = 0.434757

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold3-24.sage.py <==

# This file was *autogenerated* from the file threefold3-24.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_0p434747 = RealNumber('0.434747'); _sage_const_0p434757 = RealNumber('0.434757'); _sage_const_13 = Integer(13); _sage_const_16 = Integer(16)
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_16 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_2 ,_sage_const_0 ],[-_sage_const_2 ,_sage_const_1 ],[_sage_const_1 ,_sage_const_1 ],[_sage_const_2 ,_sage_const_0 ],[_sage_const_2 ,-_sage_const_2 ],[_sage_const_0 ,-_sage_const_2 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_1 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_0 ,_sage_const_1 ]]).transpose()
Phi3 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,-_sage_const_1 ,-_sage_const_1 ]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"
graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([_sage_const_1 ,_sage_const_3 ,_sage_const_13 ])

# Analytic solution of the integral
__tmp__=var("xi_2"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_0 ,_sage_const_0 ])).simplify_full()).function(xi_2)
__tmp__=var("xi_2"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_2)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = _sage_const_0p434747 
upper = _sage_const_0p434757 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefold3-8.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(60)

# The base polytope
B=Polyhedron(vertices = [[-2,-1],[-2,1],[1,1],[3,-1],[3,-2],[-1,-2]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[-1/2,1/2,1/2]]).transpose();


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([1,5,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-10,10)

lower = 0.799716
upper = 0.799717

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold3-8.sage.py <==

# This file was *autogenerated* from the file threefold3-8.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_60 = Integer(60); _sage_const_5 = Integer(5); _sage_const_13 = Integer(13); _sage_const_10 = Integer(10); _sage_const_0p799717 = RealNumber('0.799717'); _sage_const_0p799716 = RealNumber('0.799716')
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_60 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_2 ,-_sage_const_1 ],[-_sage_const_2 ,_sage_const_1 ],[_sage_const_1 ,_sage_const_1 ],[_sage_const_3 ,-_sage_const_1 ],[_sage_const_3 ,-_sage_const_2 ],[-_sage_const_1 ,-_sage_const_2 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[-_sage_const_1 /_sage_const_2 ,-_sage_const_1 /_sage_const_2 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[-_sage_const_1 /_sage_const_2 ,_sage_const_0 ,-_sage_const_1 /_sage_const_2 ]]).transpose()
Phi3 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[-_sage_const_1 /_sage_const_2 ,_sage_const_1 /_sage_const_2 ,_sage_const_1 /_sage_const_2 ]]).transpose();


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"

graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([_sage_const_1 ,_sage_const_5 ,_sage_const_13 ])

# Analytic solution of the integral
__tmp__=var("xi_2"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_0 ,_sage_const_0 ])).simplify_full()).function(xi_2)
__tmp__=var("xi_2"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_2)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-_sage_const_10 ,_sage_const_10 )

lower = _sage_const_0p799716 
upper = _sage_const_0p799717 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefold4-5.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-2,1],[-3,3],[-2,3],[1,-2],[3,-3],[3,-2]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[0,1,1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"
graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()
F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-10,10)
lower = -0.31044
upper = -0.31043

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold4-5.sage.py <==

# This file was *autogenerated* from the file threefold4-5.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_13 = Integer(13); _sage_const_0p31044 = RealNumber('0.31044'); _sage_const_10 = Integer(10); _sage_const_16 = Integer(16); _sage_const_0p31043 = RealNumber('0.31043')
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_16 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_2 ,_sage_const_1 ],[-_sage_const_3 ,_sage_const_3 ],[-_sage_const_2 ,_sage_const_3 ],[_sage_const_1 ,-_sage_const_2 ],[_sage_const_3 ,-_sage_const_3 ],[_sage_const_3 ,-_sage_const_2 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[-_sage_const_1 /_sage_const_2 ,-_sage_const_1 /_sage_const_2 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[-_sage_const_1 /_sage_const_2 ,_sage_const_0 ,-_sage_const_1 /_sage_const_2 ]]).transpose()
Phi3 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_1 ,_sage_const_1 ]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"
graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([_sage_const_1 ,_sage_const_3 ,_sage_const_13 ])

# Analytic solution of the integral
__tmp__=var("xi_1"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([xi_1,xi_1,_sage_const_0 ]),vector([_sage_const_1 ,-_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_1)
__tmp__=var("xi_1"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([xi_1,xi_1,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_1)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-_sage_const_10 ,_sage_const_10 )
lower = -_sage_const_0p31044 
upper = -_sage_const_0p31043 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([xi_2,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefold4-8.sage <==
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-2,0],[-1,1],[1,1],[2,0],[2,-1],[-2,-1]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[0,0,-1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"
graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([1,5,13])


# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.62430
upper = 0.62431

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals


==> anc/threefold4-8.sage.py <==

# This file was *autogenerated* from the file threefold4-8.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_5 = Integer(5); _sage_const_13 = Integer(13); _sage_const_0p62430 = RealNumber('0.62430'); _sage_const_16 = Integer(16); _sage_const_0p62431 = RealNumber('0.62431')
load("threefold-tools.sage")

# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(_sage_const_16 )

# The base polytope
B=Polyhedron(vertices = [[-_sage_const_2 ,_sage_const_0 ],[-_sage_const_1 ,_sage_const_1 ],[_sage_const_1 ,_sage_const_1 ],[_sage_const_2 ,_sage_const_0 ],[_sage_const_2 ,-_sage_const_1 ],[-_sage_const_2 ,-_sage_const_1 ]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_1 ,_sage_const_0 ]]).transpose()
Phi2 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,-_sage_const_1 ,_sage_const_0 ]]).transpose()
Phi3 = matrix(QQ,[[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ],[_sage_const_0 ,_sage_const_0 ,-_sage_const_1 ]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)

print "The combinatorial data"
graphic = B.plot().show(figsize=[_sage_const_3 ,_sage_const_3 ],title='Base Polytope B')
show(B)
show(B.vertices())

x,y = var('x,y')
r = vector([_sage_const_1 ,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > _sage_const_1 :
        __tmp__=var("x,y"); f = symbolic_expression(min_symbolic(*list(r*Phi))).function(x,y)
    else:
        __tmp__=var("x,y"); f = symbolic_expression(list(r*Phi)[_sage_const_0 ]).function(x,y)
    print ' '
    show(f)
    
#Choose a sufficiently general value for lambda
Lambda = vector([_sage_const_1 ,_sage_const_5 ,_sage_const_13 ])


# Analytic solution of the integral
__tmp__=var("xi_2"); F1 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_1 ,_sage_const_0 ,_sage_const_0 ])).simplify_full()).function(xi_2)
__tmp__=var("xi_2"); F2 = symbolic_expression(intxexp(Polyhedra[_sage_const_0 ],Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_1 ,_sage_const_0 ])).simplify_full()).function(xi_2)

show(vector([F1,F2]))

# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = _sage_const_0p62430 
upper = _sage_const_0p62431 

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < _sage_const_0  and RIF(F2(upper)) > _sage_const_0 :
       print "Interval containing solution:", xi_RIF.str(style='brackets')
        
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    __tmp__=var("xi_2"); h = symbolic_expression(intxexp(P,Lambda,vector([_sage_const_0 ,xi_2,_sage_const_0 ]),vector([_sage_const_0 ,_sage_const_0 ,_sage_const_1 ])).simplify_full()).function(xi_2)
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > _sage_const_0  for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= _sage_const_0  for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[_sage_const_0 ] <= _sage_const_0 : show(H[_sage_const_0 ](xi_2) <= Ih[_sage_const_0 ].upper())
        if Ih[_sage_const_1 ] <= _sage_const_0 : show(H[_sage_const_1 ](xi_2) <= Ih[_sage_const_1 ].upper())
        if Ih[_sage_const_2 ] <= _sage_const_0 : show(H[_sage_const_2 ](xi_2) <= Ih[_sage_const_2 ].upper())
        if Ih[_sage_const_3 ] <= _sage_const_0 : show(H[_sage_const_3 ](xi_2) <= Ih[_sage_const_3 ].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals



==> anc/threefolds.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Smooth Fano Threefolds with 2-Torus Action\n",
    "\n",
    "1. Q\n",
    "2. 2.24\n",
    "3. 2.29\n",
    "4. [2.30](#230)\n",
    "5. [2.31](#231)\n",
    "6. 2.32\n",
    "7. [3.8](#38)\n",
    "8. 3.10\n",
    "9. [3.18](#318)\n",
    "10. 3.19\n",
    "11. 3.20\n",
    "12. [3.21](#321)\n",
    "13. [3.22](#322)\n",
    "14. [3.23](#323)\n",
    "15. [3.24](#324)\n",
    "16. 4.4\n",
    "17. [4.5](#45)\n",
    "18. 4.7\n",
    "19. [4.8](#48)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Helper functions\n",
    "Some helper functions are defined. These are `degenerations()` for calculating the toric special fibres of the test configurations and `intxexp()` to solve the integrals $\\int_\\Delta \\langle u, v \\rangle e^{\\langle u, \\xi \\rangle} du$ analytically."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%display text unicode_art\n",
    "# The function degenerations:\n",
    "# Returns the list of degneration polytopes of given combinatorial data of a T-variety. \n",
    "# Takes inputs L and B, where L is a list of matrices and B is the base polytope. \n",
    "# Each matrix in L represents a piecewise affine function on B in the following way:\n",
    "\n",
    "#Suppose $v_j$ are the columns of $M$ in the list $L$. We then form the piecewise affine function\n",
    "# $\\phi_M(x_1,\\dots,x_n) := \\min_j \\{ (1,x_1,x_2,\\dots,x_n) \\cdot v_j \\} $.\n",
    "\n",
    "def degenerations(L,B):\n",
    "    dim = L[0].nrows()\n",
    "    genericfunction = matrix(QQ, dim, 1, lambda i, j: 0)\n",
    "    L = L +[genericfunction]\n",
    "    def shift(A,r):\n",
    "        shift = matrix(QQ,  A.transpose().nrows() , 1, lambda i, j: r);\n",
    "        zeroes = matrix(QQ, A.transpose().nrows(), A.nrows() -1 , lambda i, j: 0);\n",
    "        return A + shift.augment(zeroes).transpose()\n",
    "    def minsum(L):\n",
    "        msCurrent = L[0]\n",
    "        def minsum_step(A1,A2):\n",
    "            C = matrix(QQ,A2.nrows(),1,lambda i, j: 0)\n",
    "            for c in A1.columns():\n",
    "                for d in A2.columns():\n",
    "                    C = C.augment(d+c);\n",
    "            return C.delete_columns([0])\n",
    "        for l in L[1:]:\n",
    "            msCurrent = minsum_step(msCurrent,l)\n",
    "        return msCurrent\n",
    "    def degenerations_step(L,k,B):\n",
    "        up = shift(L[k],1)\n",
    "        base = matrix(QQ, B.inequalities_list()[:]);\n",
    "        low = L[:]; low.pop(k);\n",
    "        low = minsum(low).transpose();\n",
    "        up = up.transpose()\n",
    "        base = base.augment(matrix(QQ,  base.nrows() , 1, lambda i, j: 0)).transpose()\n",
    "        up = up.augment(matrix(QQ, up.nrows(), 1, lambda i, j: -1)).transpose()\n",
    "        low = low.augment(matrix(QQ, low.nrows(), 1, lambda i, j: 1)).transpose()\n",
    "        low = shift(low,1)\n",
    "        P = Polyhedron(ieqs = [list(v) for v in up.augment(low.augment(base)).columns()])\n",
    "        return P;\n",
    "    Polyhedra = [];\n",
    "    for k in range(len(L)):\n",
    "        Polyhedra = Polyhedra + [degenerations_step(L,k,B)];\n",
    "    return Polyhedra\n",
    "\n",
    "\n",
    "def projection(P,F):\n",
    "    A = F.as_polyhedron().equations()[0].A()\n",
    "    b = F.as_polyhedron().equations()[0].b()\n",
    "    A = list(A)\n",
    "    B=vector(QQ,A)\n",
    "    B=denominator(B)*B\n",
    "    A = list(B)\n",
    "    B = matrix(ZZ,B)\n",
    "    K = B.right_kernel()\n",
    "    if P.dimension() == 1:\n",
    "        K= matrix(ZZ,[0])\n",
    "    else:\n",
    "        K = matrix(ZZ,K.basis())\n",
    "    return [K,A]\n",
    "\n",
    "def acoeff(F,c):\n",
    "    v_0 = F.vertices()[0].vector(); v_0\n",
    "    return exp(c.dot_product(v_0))\n",
    "\n",
    "def bcoeff(F,v):\n",
    "    u_0 = F.vertices()[0].vector()\n",
    "    return v.dot_product(u_0)\n",
    "\n",
    "def relvolume(P):\n",
    "    if P.dimension() == 0:\n",
    "        return 1\n",
    "    else:\n",
    "        return P.volume()\n",
    "\n",
    "\n",
    "# The function intexp:\n",
    "# Calculates the integral of exp(c*x) dx over the polyhedron P recursively using the Barvinok method. Input is a polyhedron P,\n",
    "# a sufficiently general vector L (not orthogonal, after projection, to c or any face of P at any stage of the recursion),\n",
    "# and a vector c for the integrand. To optimize performance values obtained at faces are cached along the way.\n",
    "def intexp(P,L,c,face=None, cache=None):\n",
    "    if face is None: face = tuple(range(P.n_vertices()))\n",
    "    if cache is None:\n",
    "        cache = {}\n",
    "    if cache.has_key(frozenset(face)):\n",
    "        return cache[frozenset(face)]\n",
    "    I = 0\n",
    "    if c.is_zero():\n",
    "        cache[face]= relvolume(P)\n",
    "        return relvolume(P)\n",
    "    else:\n",
    "        for F in P.faces(P.dimension() -1):\n",
    "            ProjMatrix,A = projection(P,F)\n",
    "            n_F = -F.ambient_Hrepresentation()[0].A()\n",
    "            n_F = n_F/gcd(n_F)\n",
    "            coeff = acoeff(F,c)*(1/L.dot_product(c))*(L.dot_product(n_F))\n",
    "            c_F = ProjMatrix*c\n",
    "            L_F = ProjMatrix.insert_row(0,vector(ZZ,A)).transpose().solve_right(L)[1:]\n",
    "            v_0 = F.vertices()[0].vector(); v_0\n",
    "            Vert = [ProjMatrix.transpose().solve_right(v.vector() - v_0)  for v in F.vertices() ]\n",
    "            face_F = tuple([face[i] for i in F._ambient_Vrepresentation_indices])\n",
    "            P_F = Polyhedron(vertices = Vert, backend=\"cdd\")\n",
    "            I = I + coeff*intexp(P_F,L_F,c_F,face_F,cache)\n",
    "    cache[frozenset(face)]=I\n",
    "    return I\n",
    "\n",
    "# The function intxexp:\n",
    "# Calculates the integral of <x,v>*exp(<x,c>) dx over the polyhedron P recursively using the Barvinok method. Input is a polyhedron P,\n",
    "# a sufficiently general vector L (not orthogonal, after projection, to c or any face of P at any stage of the recursion),\n",
    "# and vectors c and v for the integrand. To optimize performance values obtained at faces are cached along the way.\n",
    "def intxexp(P,L,c,v,face=None,cache=None,cache2=None):\n",
    "    if face is None: face = tuple(range(P.n_vertices()))\n",
    "    if cache2 is None:\n",
    "        cache2 = {}\n",
    "    if cache is None:\n",
    "        cache = {}\n",
    "    if cache.has_key(frozenset(face)):\n",
    "        return cache[frozenset(face)] \n",
    "    I = 0\n",
    "    if c.is_zero():\n",
    "        if v.is_zero() : return 0\n",
    "        for T in list(P.triangulate()):\n",
    "            T = [P.Vrepresentation()[ZZ(t)].vector() for t in T]\n",
    "            bary = sum(T)/len(T)\n",
    "            T = Polyhedron(vertices = T)\n",
    "            I = I + T.volume()*bary.dot_product(v)\n",
    "    else:\n",
    "        for F in P.faces(P.dimension() -1):\n",
    "                ProjMatrix = projection(P,F)\n",
    "                L_F  = ProjMatrix[0].insert_row(0,vector(ZZ,ProjMatrix[1])).transpose().solve_right(L)[1:]\n",
    "                c_F = ProjMatrix[0]*c\n",
    "                v_F = ProjMatrix[0]*v\n",
    "                v_0 = F.vertices()[0].vector(); v_0\n",
    "                Vert = [ProjMatrix[0].transpose().solve_right(w.vector() - v_0)  for w in F.vertices() ]\n",
    "                face_F = tuple([face[i] for i in F._ambient_Vrepresentation_indices])\n",
    "                P_F = Polyhedron(vertices = Vert,backend=\"cdd\")\n",
    "                n_F = -F.ambient_Hrepresentation()[0].A()\n",
    "                n_F = n_F/gcd(n_F)\n",
    "                I = I + (L.dot_product(n_F)/L.dot_product(c))*acoeff(F,c)*(intxexp(P_F,L_F,c_F,v_F,face_F,cache,cache2) + bcoeff(F,v)*intexp(P_F,L_F,c_F,face_F,cache2)) - L.dot_product(n_F)*(v.dot_product(L)/(L.dot_product(c)^2))*acoeff(F,c)*intexp(P_F,L_F,c_F,face_F,cache2)\n",
    "    cache[frozenset(face)]=I\n",
    "    return I"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 2.30 <a id=\"230\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\, (-3,0),(-2,1),(2,1),(3,0),(0,-3) \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,-x\\},\\; \\Phi_1(x,y)=  \\min \\{0,y\\},\\; \\Phi_\\infty(x,y) = \\frac{x-y-1}{2}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASEAAADbCAYAAAAiYyfQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 7 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, -x)\n",
      " \n",
      "Min(0, y)\n",
      " \n",
      "x   y   1\n",
      "─ - ─ - ─\n",
      "2   2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 16 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(16)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-3,0],[-2,1],[2,1],[3,0],[0,-3]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()\n",
    "Phi3 = matrix(QQ,[[-1/2,1/2,-1/2]]).transpose()\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this note, that $\\left(\\begin{smallmatrix}-1 & 0\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, (0,\\xi_2) \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (0,\\xi_2,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_2 |--> (0, ((2*xi_2^3 - 3*xi_2 - 3)*e^(4*xi_2) + 12*xi_2*e^(3*xi_2) + 3*xi_2 + 3)*e^(-3*xi_2)/xi_2^4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for lambda\n",
    "Lambda = vector([1,3,13])\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()\n",
    "F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [0.513992 .. 0.515015]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "lower = 0.514\n",
    "upper = 0.515\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " -3⋅ξ₂ ⎛ 4⋅ξ₂ ⎛    3           ⎞      3⋅ξ₂ ⎛    2    ⎞           ⎞        \n",
      "e     ⋅⎝e    ⋅⎝2⋅ξ₂  - 3⋅ξ₂ - 3⎠ + 3⋅e    ⋅⎝3⋅ξ₂  + 2⎠ - 3⋅ξ₂ - 3⎠        \n",
      "────────────────────────────────────────────────────────────────── ≥ 1.087\n",
      "                                  4                                       \n",
      "                              3⋅ξ₂                                        \n",
      " -3⋅ξ₂ ⎛ 4⋅ξ₂ ⎛    3       2    ⎞       3⋅ξ₂ ⎛    2           ⎞             ⎞ \n",
      "e     ⋅⎝e    ⋅⎝8⋅ξ₂  + 6⋅ξ₂  - 3⎠ - 12⋅e    ⋅⎝3⋅ξ₂  - 3⋅ξ₂ + 1⎠ + 12⋅ξ₂ + 15⎠ \n",
      "───────────────────────────────────────────────────────────────────────────── \n",
      "                                        4                                     \n",
      "                                    6⋅ξ₂                                      \n",
      "\n",
      "       \n",
      "       \n",
      "≥ 2.178\n",
      "       \n",
      "       \n",
      "  -3⋅ξ₂ ⎛   4⋅ξ₂ ⎛    3           ⎞      3⋅ξ₂ ⎛    2            ⎞             \n",
      "-e     ⋅⎝2⋅e    ⋅⎝2⋅ξ₂  - 3⋅ξ₂ - 3⎠ - 3⋅e    ⋅⎝3⋅ξ₂  - 12⋅ξ₂ + 2⎠ + 12⋅ξ₂ + 12\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                         4                                    \n",
      "                                     6⋅ξ₂                                     \n",
      "\n",
      "⎞         \n",
      "⎠         \n",
      "── ≥ 0.446\n",
      "          \n",
      "          \n",
      " -3⋅ξ₂ ⎛ 4⋅ξ₂ ⎛    3       2    ⎞      3⋅ξ₂ ⎛    2    ⎞           ⎞        \n",
      "e     ⋅⎝e    ⋅⎝8⋅ξ₂  + 6⋅ξ₂  - 3⎠ - 3⋅e    ⋅⎝3⋅ξ₂  - 2⎠ - 6⋅ξ₂ - 3⎠        \n",
      "─────────────────────────────────────────────────────────────────── ≥ 4.151\n",
      "                                   4                                       \n",
      "                               6⋅ξ₂                                        \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 2.31 <a id=\"231\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\,(-3,0),(-1,2),(0,2),(2,0),(2,-1),(0,-3)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,-x\\},\\; \\Phi_1(x,y)= \\min \\{0,y\\} ,\\; \\Phi_\\infty(x,y) = \\min \\{-y, \\frac{x-y-1}{2} \\}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAREAAAEjCAYAAAAVJjUoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, -x)\n",
      " \n",
      "Min(0, y)\n",
      " \n",
      "Min(-y, x/2 - y/2 - 1/2)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 60 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(60)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-3,0],[-1,2],[0,2],[2,0],[2,-1],[0,-3]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()\n",
    "Phi3 = matrix(QQ,[[-1/2,1/2,-1/2],[0,0,-1]]).transpose()\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    " For this note, that $\\left(\\begin{smallmatrix} 0 & 1\\\\ 1 & 0\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(\\xi_1,\\xi_1)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_1 |--> (0, -1/2*(9*xi_1^2 - 8*(xi_1^2 - xi_1)*e^(5*xi_1) + (3*xi_1^2 - 5*xi_1 - 3)*e^(4*xi_1) + 9*xi_1 + 3)*e^(-3*xi_1)/xi_1^4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for lambda\n",
    "Lambda = vector([1,3,13])\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()\n",
    "F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [0.28549700000000000077 .. 0.28550700000000001078]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "lower = 0.285497\n",
    "upper = 0.285507\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " -3⋅ξ₂ ⎛ 4⋅ξ₂ ⎛    2           ⎞        2            ⎞                     \n",
      "e     ⋅⎝e    ⋅⎝4⋅ξ₂  + 2⋅ξ₂ - 3⎠ + 12⋅ξ₂  + 10⋅ξ₂ + 3⎠                     \n",
      "────────────────────────────────────────────────────── ≥ 1.9509141924719433\n",
      "                            4                                              \n",
      "                        8⋅ξ₂                                               \n",
      "  -3⋅ξ₂ ⎛      5⋅ξ₂ ⎛  2     ⎞    4⋅ξ₂ ⎛    2            ⎞       2           ⎞\n",
      "-e     ⋅⎝- 16⋅e    ⋅⎝ξ₂  - ξ₂⎠ + e    ⋅⎝2⋅ξ₂  - 12⋅ξ₂ - 3⎠ + 6⋅ξ₂  + 8⋅ξ₂ + 3⎠\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                         4                                    \n",
      "                                     8⋅ξ₂                                     \n",
      "\n",
      "                      \n",
      "                      \n",
      "─ ≥ 1.9410579647693612\n",
      "                      \n",
      "                      \n",
      " -3⋅ξ₂ ⎛   5⋅ξ₂    4⋅ξ₂ ⎛    2           ⎞      3⋅ξ₂       2           ⎞      \n",
      "e     ⋅⎝4⋅e     - e    ⋅⎝3⋅ξ₂  + 4⋅ξ₂ + 2⎠ - 4⋅e     + 3⋅ξ₂  + 4⋅ξ₂ + 2⎠      \n",
      "──────────────────────────────────────────────────────────────────────── ≥ 0.4\n",
      "                                     4                                        \n",
      "                                 4⋅ξ₂                                         \n",
      "\n",
      "                \n",
      "                \n",
      "6321187855599823\n",
      "                \n",
      "                \n",
      " -3⋅ξ₂ ⎛   5⋅ξ₂ ⎛    2           ⎞    4⋅ξ₂ ⎛    2           ⎞      3⋅ξ₂       \n",
      "e     ⋅⎝4⋅e    ⋅⎝2⋅ξ₂  - 2⋅ξ₂ + 1⎠ - e    ⋅⎝2⋅ξ₂  - 3⋅ξ₂ + 2⎠ - 4⋅e     + 6⋅ξ₂\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                               4                              \n",
      "                                           4⋅ξ₂                               \n",
      "\n",
      "2           ⎞                     \n",
      "  + 5⋅ξ₂ + 2⎠                     \n",
      "───────────── ≥ 4.3703749450045975\n",
      "                                  \n",
      "                                  \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 3.8*<a id=\"38\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\,(-2,-1),(-2,1),(1,1),(3,-1),(3,-2),(-1,-2)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,\\frac{-x-1}{2}\\},\\; \\Phi_1(x,y)=  \\min \\{0,\\frac{-y-1}{2}\\} ,\\; \\Phi_\\infty(x,y) = \\min \\{0, \\frac{x+y-1}{2}\\}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASEAAADKCAYAAADq6fbuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, -x/2 - 1/2)\n",
      " \n",
      "Min(0, -y/2 - 1/2)\n",
      " \n",
      "Min(0, x/2 + y/2 - 1/2)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 60 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(60)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-2,-1],[-2,1],[1,1],[3,-1],[3,-2],[-1,-2]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()\n",
    "Phi3 = matrix(QQ,[[0,0,0],[-1/2,1/2,1/2]]).transpose();\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this note, that $\\left(\\begin{smallmatrix}-1 & -1\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_2 |--> (-1/4*((2*xi_2^2 - xi_2 - 2)*e^(3*xi_2) + 5*(xi_2 + 2)*e^xi_2 - 8*xi_2 - 8)*e^(-2*xi_2)/xi_2^3, 1/2*((2*xi_2^2 - xi_2 - 2)*e^(3*xi_2) + 5*(xi_2 + 2)*e^xi_2 - 8*xi_2 - 8)*e^(-2*xi_2)/xi_2^3)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for lambda\n",
    "Lambda = vector([1,5,13])\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()\n",
    "F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [0.79971599999999998242 .. 0.79971700000000001119]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "find_root(F2,-10,10)\n",
    "\n",
    "lower = 0.799716\n",
    "upper = 0.799717\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " -ξ₂ ⎛ 2⋅ξ₂ ⎛    2    ⎞           ⎞                      \n",
      "e   ⋅⎝e    ⋅⎝2⋅ξ₂  - 1⎠ + 2⋅ξ₂ + 1⎠                      \n",
      "─────────────────────────────────── ≥ 0.87460114755231644\n",
      "                   3                                     \n",
      "               4⋅ξ₂                                      \n",
      " -2⋅ξ₂ ⎛   3⋅ξ₂ ⎛    3       2        ⎞      ξ₂ ⎛     2           ⎞        2  \n",
      "e     ⋅⎝- e    ⋅⎝5⋅ξ₂  - 9⋅ξ₂  - 12⋅ξ₂⎠ - 6⋅e  ⋅⎝10⋅ξ₂  + 5⋅ξ₂ + 1⎠ + 48⋅ξ₂  +\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                               4                              \n",
      "                                          24⋅ξ₂                               \n",
      "\n",
      "          ⎞                      \n",
      " 24⋅ξ₂ + 6⎠                      \n",
      "─────────── ≥ 0.92008662275004536\n",
      "                                 \n",
      "                                 \n",
      " -ξ₂ ⎛ 2⋅ξ₂ ⎛    2    ⎞           ⎞                      \n",
      "e   ⋅⎝e    ⋅⎝2⋅ξ₂  - 1⎠ + 2⋅ξ₂ + 1⎠                      \n",
      "─────────────────────────────────── ≥ 0.87460114755231644\n",
      "                   3                                     \n",
      "               4⋅ξ₂                                      \n",
      " -2⋅ξ₂ ⎛ 3⋅ξ₂ ⎛     3       2⎞      ξ₂ ⎛    2           ⎞        2            \n",
      "e     ⋅⎝e    ⋅⎝19⋅ξ₂  + 9⋅ξ₂ ⎠ - 6⋅e  ⋅⎝6⋅ξ₂  + 3⋅ξ₂ + 1⎠ + 48⋅ξ₂  + 24⋅ξ₂ + 6\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                          4                                   \n",
      "                                     24⋅ξ₂                                    \n",
      "\n",
      "⎞                     \n",
      "⎠                     \n",
      "─ ≥ 2.6692906048111306\n",
      "                      \n",
      "                      \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 3.18 <a id=\"318\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\,(-3,0),(-2,1),(2,1),(3,0),(1,-2),(-1,-2)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,\\frac{-x-1}{2},-x\\},\\; \\Phi_1(x,y)= \\min \\{ 0,y\\}  ,\\; \\Phi_\\infty(x,y) = \\frac{x-y-1}{2}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASEAAACwCAYAAABAUNhJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nkTIELGgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, -x, -x/2 - 1/2)\n",
      " \n",
      "Min(0, y)\n",
      " \n",
      "x   y   1\n",
      "─ - ─ - ─\n",
      "2   2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 60 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(16)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-3,0],[-2,1],[2,1],[3,0],[1,-2],[-1,-2]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0],[0,-1,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()\n",
    "Phi3 = matrix(QQ,[[-1/2,1/2,-1/2]]).transpose();\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this note, that $\\left(\\begin{smallmatrix}-1 & 0\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_2 |--> (0, -1/2*(4*xi_2^2 - (3*xi_2^3 + xi_2^2 - 6*xi_2 - 6)*e^(3*xi_2) - 24*xi_2*e^(2*xi_2) - 6)*e^(-2*xi_2)/xi_2^4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for lambda\n",
    "Lambda = vector([1,3,13])\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()\n",
    "F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [0.379684 .. 0.379708]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "lower = 0.3796905\n",
    "upper = 0.3797005\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " -2⋅ξ₂ ⎛   3⋅ξ₂ ⎛  3           ⎞      2⋅ξ₂ ⎛    2    ⎞       2    ⎞         \n",
      "e     ⋅⎝2⋅e    ⋅⎝ξ₂  - 3⋅ξ₂ - 3⎠ + 6⋅e    ⋅⎝3⋅ξ₂  + 2⎠ + 3⋅ξ₂  - 6⎠         \n",
      "─────────────────────────────────────────────────────────────────── ≥ 0.3681\n",
      "                                   4                                        \n",
      "                               6⋅ξ₂                                         \n",
      "  -2⋅ξ₂ ⎛   3⋅ξ₂ ⎛     3        2    ⎞       2⋅ξ₂ ⎛    2           ⎞        2 \n",
      "-e     ⋅⎝- e    ⋅⎝14⋅ξ₂  + 15⋅ξ₂  - 6⎠ + 24⋅e    ⋅⎝3⋅ξ₂  - 3⋅ξ₂ + 1⎠ + 12⋅ξ₂  \n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                4                             \n",
      "                                           12⋅ξ₂                              \n",
      "\n",
      "           ⎞         \n",
      "+ 6⋅ξ₂ - 30⎠         \n",
      "───────────── ≥ 2.516\n",
      "                     \n",
      "                     \n",
      " -2⋅ξ₂ ⎛     3⋅ξ₂ ⎛  3           ⎞      2⋅ξ₂ ⎛  2           ⎞       2     ⎞   \n",
      "e     ⋅⎝- 2⋅e    ⋅⎝ξ₂  - 3⋅ξ₂ - 3⎠ + 6⋅e    ⋅⎝ξ₂  - 6⋅ξ₂ + 1⎠ + 9⋅ξ₂  - 12⎠   \n",
      "─────────────────────────────────────────────────────────────────────────── ≥ \n",
      "                                       4                                      \n",
      "                                   6⋅ξ₂                                       \n",
      "\n",
      "     \n",
      "     \n",
      "1.012\n",
      "     \n",
      "     \n",
      " -2⋅ξ₂ ⎛ 3⋅ξ₂ ⎛     3        2    ⎞       2⋅ξ₂ ⎛    2    ⎞        2           \n",
      "e     ⋅⎝e    ⋅⎝14⋅ξ₂  + 15⋅ξ₂  - 6⎠ - 12⋅e    ⋅⎝2⋅ξ₂  - 1⎠ + 12⋅ξ₂  - 6⋅ξ₂ - 6\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                          4                                   \n",
      "                                     12⋅ξ₂                                    \n",
      "\n",
      "⎞        \n",
      "⎠        \n",
      "─ ≥ 3.945\n",
      "         \n",
      "         \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 3.21 <a id=\"321\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\,(-2,1),(-3,3),(-1,3),(1,-2),(3,-3),(3,-1)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,\\frac{-x-1}{2}\\},\\; \\Phi_1(x,y)= \\min \\{0,\\frac{-y-1}{2}\\} ,\\; \\Phi_\\infty(x,y) = \\min \\{0,x+y\\} $."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAREAAAEjCAYAAAAVJjUoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, -x/2 - 1/2)\n",
      " \n",
      "Min(0, -y/2 - 1/2)\n",
      " \n",
      "Min(0, x + y)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 60 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(16)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-2,1],[-3,3],[-1,3],[1,-2],[3,-3],[3,-1]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()\n",
    "Phi3 = matrix(QQ,[[0,0,0],[0,1,1]]).transpose()\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this note, that $\\left(\\begin{smallmatrix} 0 & 1\\\\ 1 & 0\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence we have $\\xi=(\\xi_1,\\xi_1)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_1 |--> (0, (xi_1^3 - xi_1^2 + 4*(xi_1^2 - xi_1)*e^(3*xi_1) + 6*(2*xi_1 - 1)*e^xi_1 - 2*xi_1 + 6)*e^(-xi_1)/xi_1^4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for Lambda\n",
    "Lambda = vector([1,3,13])\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()\n",
    "F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [-0.696320 .. -0.696197]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "find_root(F2,-10,10)\n",
    "lower = -0.69631193\n",
    "upper = -0.69621193\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  -ξ₂ ⎛     ξ₂ ⎛    2           ⎞     3     2           ⎞         \n",
      "-e   ⋅⎝- 2⋅e  ⋅⎝2⋅ξ₂  - 4⋅ξ₂ + 3⎠ + ξ₂  - ξ₂  - 2⋅ξ₂ + 6⎠         \n",
      "────────────────────────────────────────────────────────── ≥ 0.691\n",
      "                              4                                   \n",
      "                          2⋅ξ₂                                    \n",
      "  -ξ₂ ⎛     ξ₂ ⎛    2           ⎞     3     2           ⎞         \n",
      "-e   ⋅⎝- 2⋅e  ⋅⎝2⋅ξ₂  - 4⋅ξ₂ + 3⎠ + ξ₂  - ξ₂  - 2⋅ξ₂ + 6⎠         \n",
      "────────────────────────────────────────────────────────── ≥ 0.691\n",
      "                              4                                   \n",
      "                          2⋅ξ₂                                    \n",
      " -ξ₂ ⎛   3⋅ξ₂ ⎛    2           ⎞       ξ₂ ⎛    2           ⎞       3       2  \n",
      "e   ⋅⎝6⋅e    ⋅⎝8⋅ξ₂  - 4⋅ξ₂ + 1⎠ - 24⋅e  ⋅⎝6⋅ξ₂  - 8⋅ξ₂ + 5⎠ + 5⋅ξ₂  + 9⋅ξ₂  -\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                4                             \n",
      "                                           24⋅ξ₂                              \n",
      "\n",
      "            ⎞        \n",
      " 66⋅ξ₂ + 114⎠        \n",
      "───────────── ≥ 2.501\n",
      "                     \n",
      "                     \n",
      "  -ξ₂ ⎛     3⋅ξ₂ ⎛    2           ⎞       ξ₂ ⎛    2    ⎞        3        2    \n",
      "-e   ⋅⎝- 6⋅e    ⋅⎝8⋅ξ₂  - 4⋅ξ₂ + 1⎠ + 24⋅e  ⋅⎝2⋅ξ₂  - 1⎠ + 19⋅ξ₂  - 33⋅ξ₂  + 1\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                               4                              \n",
      "                                          24⋅ξ₂                               \n",
      "\n",
      "         ⎞         \n",
      "8⋅ξ₂ + 30⎠         \n",
      "─────────── ≥ 3.907\n",
      "                   \n",
      "                   \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 3.22 <a id=\"322\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\,(-3,-1),(-3,0),(-1,1),(1,1),(3,0),(3,-1)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,-x\\},\\; \\Phi_1(x,y)= \\min \\{0,-y\\} ,\\; \\Phi_\\infty(x,y) = \\frac{x-1}{2} $."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASEAAACECAYAAADfu53yAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n0K4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, -x)\n",
      " \n",
      "Min(0, -y)\n",
      " \n",
      "x   1\n",
      "─ - ─\n",
      "2   2\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 60 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(16)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-3,-1],[-3,0],[-1,1],[1,1],[3,0],[3,-1]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[0,0,-1]]).transpose()\n",
    "Phi3 = matrix(QQ,[[-1/2,1/2,0]]).transpose()\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this note, that $\\left(\\begin{smallmatrix}-1 & 0\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_2 |--> (0, 1/2*(9*xi_2^3 + 9*xi_2^2 + (xi_2^3 + 3*xi_2^2 - 24)*e^(2*xi_2) + 24*(xi_2 + 1)*e^xi_2)*e^(-xi_2)/xi_2^4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for lambda\n",
    "Lambda = vector([1,5,13])\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()\n",
    "F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [0.914779 .. 0.914811]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "find_root(F2,-10,10)\n",
    "lower = 0.9147877\n",
    "upper = 0.9147977\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " ξ₂ ⎛  3       2     ⎞       2                      \n",
      "e  ⋅⎝ξ₂  + 3⋅ξ₂  - 24⎠ + 9⋅ξ₂  + 24⋅ξ₂ + 24         \n",
      "─────────────────────────────────────────── ≥ 0.8323\n",
      "                       4                            \n",
      "                   3⋅ξ₂                             \n",
      "  -ξ₂ ⎛ 2⋅ξ₂ ⎛  3             ⎞       ξ₂ ⎛    2           ⎞        3⎞         \n",
      "-e   ⋅⎝e    ⋅⎝ξ₂  - 24⋅ξ₂ - 96⎠ + 24⋅e  ⋅⎝3⋅ξ₂  + 5⋅ξ₂ + 4⎠ + 27⋅ξ₂ ⎠         \n",
      "────────────────────────────────────────────────────────────────────── ≥ 2.164\n",
      "                                     4                                        \n",
      "                                12⋅ξ₂                                         \n",
      " ξ₂ ⎛  3       2     ⎞       2                      \n",
      "e  ⋅⎝ξ₂  + 3⋅ξ₂  - 24⎠ + 9⋅ξ₂  + 24⋅ξ₂ + 24         \n",
      "─────────────────────────────────────────── ≥ 0.4161\n",
      "                       4                            \n",
      "                   6⋅ξ₂                             \n",
      "  -ξ₂ ⎛   2⋅ξ₂ ⎛    3        2             ⎞      ξ₂ ⎛    2           ⎞       \n",
      "-e   ⋅⎝- e    ⋅⎝5⋅ξ₂  + 18⋅ξ₂  + 24⋅ξ₂ - 48⎠ + 6⋅e  ⋅⎝3⋅ξ₂  - 4⋅ξ₂ - 8⎠ + 27⋅ξ\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                           4                                  \n",
      "                                      12⋅ξ₂                                   \n",
      "\n",
      " 3⎞         \n",
      "₂ ⎠         \n",
      "──── ≥ 3.419\n",
      "            \n",
      "            \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 3.23 <a id=\"323\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\, (-3,0),(-2,1),(1,1),(2,0),(2,-1), (0,3)\\, )$ and  $\\Phi_0(x,y) = \\min \\{0,-x\\},\\; \\Phi_1(x,y)=  \\min \\{0,y\\},\\; \\Phi_\\infty(x,y) = \\min \\{-y, \\frac{x-y-1}{2} \\}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASEAAAD+CAYAAAB1ArNVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, -x)\n",
      " \n",
      "Min(0, y)\n",
      " \n",
      "Min(-y, x/2 - y/2 - 1/2)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 40 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(40)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-3,0],[-2,1],[1,1],[2,0],[2,-1],[0,-3]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()\n",
    "Phi3 = matrix(QQ,[[-1/2,1/2,-1/2],[0,0,-1]]).transpose()\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this we have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " ⎛    4  3⋅ξ₁     ⎛  3   2  5⋅ξ₁   ⎛  5     4⎞  5⋅ξ₁⎞  2⋅ξ₂     ⎛    3   2  5⋅\n",
      "-⎝4⋅ξ₁ ⋅ℯ     - 4⋅⎝ξ₁ ⋅ξ₂ ⋅ℯ     - ⎝ξ₁  - ξ₁ ⎠⋅ℯ    ⎠⋅ℯ     + 2⋅⎝2⋅ξ₁ ⋅ξ₂ ⋅ℯ  \n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                                              \n",
      "                                                                              \n",
      "\n",
      "ξ₁     3 ⎛    2        ⎛    2     ⎞  5⋅ξ₁⎞      ⎛    4       3   ⎛    4       \n",
      "   + ξ₂ ⋅⎝3⋅ξ₁  + ξ₁ + ⎝2⋅ξ₁  - ξ₁⎠⋅ℯ    ⎠ - ξ₂⋅⎝3⋅ξ₁  + 3⋅ξ₁  + ⎝2⋅ξ₁  - 3⋅ξ₁\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                                              \n",
      "                                                                              \n",
      "\n",
      "3⎞  5⋅ξ₁⎞     ⎛  5     4⎞  5⋅ξ₁⎞  3⋅ξ₂   ⎛    4  3⋅ξ₁       4 ⎛          4⋅ξ₁ \n",
      " ⎠⋅ℯ    ⎠ - 2⋅⎝ξ₁  - ξ₁ ⎠⋅ℯ    ⎠⋅ℯ     - ⎝4⋅ξ₁ ⋅ℯ     + 2⋅ξ₂ ⋅⎝(ξ₁ - 2)⋅ℯ     \n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                    ⎛  7     3⋅ξ₁       5   3 \n",
      "                                                  2⋅⎝ξ₁ ⋅ξ₂⋅ℯ     - 2⋅ξ₁ ⋅ξ₂ ⋅\n",
      "\n",
      "            ξ₁      3⋅ξ₁⎞     3 ⎛    3⋅ξ₁     ⎛  2     ⎞  4⋅ξ₁   ⎛    2     ⎞ \n",
      "- (ξ₁ + 1)⋅ℯ   + 3⋅ℯ    ⎠ + ξ₂ ⋅⎝ξ₁⋅ℯ     + 2⋅⎝ξ₁  - ξ₁⎠⋅ℯ     + ⎝2⋅ξ₁  + ξ₁⎠⋅\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      " 3⋅ξ₁     3   5  3⋅ξ₁⎞                                                        \n",
      "ℯ     + ξ₁ ⋅ξ₂ ⋅ℯ    ⎠                                                        \n",
      "\n",
      " ξ₁⎞       2 ⎛    2  3⋅ξ₁   ⎛  3       2⎞  4⋅ξ₁   ⎛  3       2⎞  ξ₁⎞      ⎛   \n",
      "ℯ  ⎠ - 2⋅ξ₂ ⋅⎝6⋅ξ₁ ⋅ℯ     + ⎝ξ₁  - 4⋅ξ₁ ⎠⋅ℯ     - ⎝ξ₁  + 2⋅ξ₁ ⎠⋅ℯ  ⎠ - ξ₂⋅⎝3⋅ξ\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                                              \n",
      "                                                                              \n",
      "\n",
      " 3  3⋅ξ₁     ⎛  4       3⎞  4⋅ξ₁   ⎛    4       3⎞  ξ₁⎞⎞  4⋅ξ₂⎞  -3⋅ξ₂ \n",
      "₁ ⋅ℯ     + 2⋅⎝ξ₁  - 3⋅ξ₁ ⎠⋅ℯ     + ⎝2⋅ξ₁  + 3⋅ξ₁ ⎠⋅ℯ  ⎠⎠⋅ℯ    ⎠⋅ℯ      \n",
      "───────────────────────────────────────────────────────────────────────\n",
      "                                                                       \n",
      "                                                                       \n",
      " ⎛    4     3⋅ξ₁       4  3⋅ξ₁       2   3  3⋅ξ₁       2   2  3⋅ξ₁     ⎛  4  5\n",
      "-⎝6⋅ξ₁ ⋅ξ₂⋅ℯ     + 2⋅ξ₁ ⋅ℯ     - 6⋅ξ₁ ⋅ξ₂ ⋅ℯ     - 6⋅ξ₁ ⋅ξ₂ ⋅ℯ     + 2⋅⎝ξ₁ ⋅ℯ \n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                                              \n",
      "                                                                              \n",
      "\n",
      "⋅ξ₁       2   2  5⋅ξ₁       3 ⎛    5⋅ξ₁     ⎞⎞  3⋅ξ₂     ⎛  4     5⋅ξ₁     4  \n",
      "    - 3⋅ξ₁ ⋅ξ₂ ⋅ℯ     - 2⋅ξ₂ ⋅⎝ξ₁⋅ℯ     - ξ₁⎠⎠⋅ℯ     - 2⋅⎝ξ₁ ⋅ξ₂⋅ℯ     + ξ₁ ⋅ℯ\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                                              \n",
      "                                                                              \n",
      "\n",
      "5⋅ξ₁     2   3  5⋅ξ₁       2   2  5⋅ξ₁⎞  2⋅ξ₂   ⎛      4     3⋅ξ₁       4  3⋅ξ\n",
      "     - ξ₁ ⋅ξ₂ ⋅ℯ     - 3⋅ξ₁ ⋅ξ₂ ⋅ℯ    ⎠⋅ℯ     - ⎝- 2⋅ξ₁ ⋅ξ₂⋅ℯ     + 2⋅ξ₁ ⋅ℯ   \n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                              ⎛  6   2  3⋅ξ₁  \n",
      "                                                            2⋅⎝ξ₁ ⋅ξ₂ ⋅ℯ     -\n",
      "\n",
      "₁     5 ⎛   4⋅ξ₁      3⋅ξ₁    ξ₁⎞     4 ⎛            3⋅ξ₁               4⋅ξ₁  \n",
      "  + ξ₂ ⋅⎝2⋅ℯ     - 3⋅ℯ     + ℯ  ⎠ + ξ₂ ⋅⎝- (ξ₁ - 3)⋅ℯ     + 2⋅(ξ₁ - 1)⋅ℯ     -\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "     4   4  3⋅ξ₁     2   6  3⋅ξ₁⎞                                             \n",
      " 2⋅ξ₁ ⋅ξ₂ ⋅ℯ     + ξ₁ ⋅ξ₂ ⋅ℯ    ⎠                                             \n",
      "\n",
      "           ξ₁⎞     3 ⎛⎛  2       ⎞  ξ₁     ⎛  2       ⎞  4⋅ξ₁   ⎛    2       ⎞\n",
      " (ξ₁ + 1)⋅ℯ  ⎠ - ξ₂ ⋅⎝⎝ξ₁  - 2⋅ξ₁⎠⋅ℯ   + 2⋅⎝ξ₁  + 2⋅ξ₁⎠⋅ℯ     - ⎝5⋅ξ₁  + 2⋅ξ₁⎠\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                                              \n",
      "                                                                              \n",
      "\n",
      "  3⋅ξ₁⎞     2 ⎛  ⎛  3       2⎞  3⋅ξ₁   ⎛  3     2⎞  ξ₁     ⎛  3     2⎞  4⋅ξ₁⎞⎞\n",
      "⋅ℯ    ⎠ - ξ₂ ⋅⎝- ⎝ξ₁  - 3⋅ξ₁ ⎠⋅ℯ     - ⎝ξ₁  - ξ₁ ⎠⋅ℯ   + 2⋅⎝ξ₁  + ξ₁ ⎠⋅ℯ    ⎠⎠\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                                              \n",
      "                                                                              \n",
      "\n",
      "  4⋅ξ₂⎞  -3⋅ξ₂ \n",
      "⋅ℯ    ⎠⋅ℯ      \n",
      "───────────────\n",
      "               \n",
      "               \n"
     ]
    }
   ],
   "source": [
    "#Choose a sufficiently general value for Lambda\n",
    "Lambda = vector([3,13,19])\n",
    "\n",
    "# The integral can be solved symbolically:\n",
    "F1(xi_1,xi_2) = intxexp(Polyhedra[1],Lambda,vector([xi_1,xi_2,0]),vector([1,0,0])).simplify_full()\n",
    "F2(xi_1,xi_2) = intxexp(Polyhedra[1],Lambda,vector([xi_1,xi_2,0]),vector([0,1,0])).simplify_full()\n",
    "\n",
    "show(F1)\n",
    "show(F2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$.\n",
    "We identify a small closed rectangle containing our estimate such that $ \\nabla_n G > 0 $ for any outer normal of this rectangle, where $ G(\\xi) = \\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du$. This and uniqueness guarantee our candidate lies within the rectangle."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "There is a root in\n",
      "[0.26616785810574 .. 0.26618785810616] x [0.67163062513918 .. 0.67165062513960]\n"
     ]
    }
   ],
   "source": [
    "#numerically finding an estimate\n",
    "from scipy import optimize\n",
    "\n",
    "def FF(x):\n",
    "    return [F1(x[0],x[1]),F2(x[0],x[1])]\n",
    "sol=optimize.root(FF, [0.2, 0.5])\n",
    "x0=sol.x\n",
    "\n",
    "#We hope xi lies in the square with centre x0 and side length 2e, where:\n",
    "e = 0.00001\n",
    "\n",
    "xi_RIF=[RIF(x0[0]-e,x0[0]+e), RIF(x0[1]-e,x0[1]+e)]\n",
    "\n",
    "#We use interval arithmetic to check positivity of $ \\nabla_n G $ on the boundary of the square. We check line segments along the boundary of length 2e/N.\n",
    "N=2300\n",
    "\n",
    "\n",
    "if all([RIF(F1(x0[0]+e,RIF(x0[1]-e+i*(2*e/N),x0[1]-e+(i+1)*(2*e/N)))) > 0\n",
    "        for i in range(N)]):\n",
    "    if all([RIF(-F1(x0[0]-e,RIF(x0[1]-e+i*(2*e/N),x0[1]-e+(i+1)*(2*e/N)))) > 0\n",
    "            for i in range(N)]):\n",
    "        if all([RIF(F2(RIF(x0[0]-e+i*(2*e/N),x0[0]-e+(i+1)*(2*e/N)), x0[1]+e)) > 0 for i in range(N)]):\n",
    "            if all([RIF(-F2(RIF(x0[0]-e+i*(2*e/N),x0[0]-e+(i+1)*(2*e/N)), x0[1]-e)) > 0 for i in range(N)]):\n",
    "                print \"There is a root in\"\n",
    "                print xi_RIF[0].str(style=\"brackets\"),\"x\",xi_RIF[1].str(style=\"brackets\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "lower bounds for DF invariants\n",
      "1.2766364167\n",
      "1.8401675879\n",
      "0.10047916986\n",
      "3.4443270385\n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y and for the values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "print \"lower bounds for DF invariants\"\n",
    "for P in Polyhedra:\n",
    "    h(xi_1,xi_2) = intxexp(P,Lambda,vector([xi_1,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF = RIF(h(*xi_RIF))\n",
    "    Ih.append(DF)\n",
    "    print(DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        print(\"negative upper bounds for DF invariant:\")# print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: print(Ih[0].upper())\n",
    "        if Ih[1] <= 0: print(Ih[1].upper())\n",
    "        if Ih[2] <= 0: print(Ih[2].upper())\n",
    "        if Ih[3] <= 0: print(Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 3.24 <a id=\"324\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\, (-2,0),(-2,1),(1,1),(2,0),(2,-2),(0,-2) \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,x\\},\\; \\Phi_1(x,y)= \\min \\{0,y\\}  ,\\; \\Phi_\\infty(x,y) = \\min \\{0,-x-y\\} $."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASEAAADxCAYAAACEVAGAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRCylEBIRS/1/fHEXZWcVgV4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, x)\n",
      " \n",
      "Min(0, y)\n",
      " \n",
      "Min(0, -x - y)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 60 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(16)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-2,0],[-2,1],[1,1],[2,0],[2,-2],[0,-2]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[0,1,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()\n",
    "Phi3 = matrix(QQ,[[0,0,0],[0,-1,-1]]).transpose()\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this note, that $\\left(\\begin{smallmatrix}-1 & -1 \\\\ 1 & 0\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_2 |--> (-((xi_2^2 - 2)*e^(3*xi_2) - 2*xi_2 + 4*e^(2*xi_2) - 2)*e^(-2*xi_2)/xi_2^3, 2*((xi_2^2 - 2)*e^(3*xi_2) - 2*xi_2 + 4*e^(2*xi_2) - 2)*e^(-2*xi_2)/xi_2^3)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for lambda\n",
    "Lambda = vector([1,3,13])\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()\n",
    "F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [0.434745 .. 0.434762]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "lower = 0.434747\n",
    "upper = 0.434757\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "   -2⋅ξ₂ ⎛ 2⋅ξ₂                  ⎞         \n",
      "2⋅e     ⋅⎝e    ⋅(ξ₂ - 1) + ξ₂ + 1⎠         \n",
      "────────────────────────────────── ≥ 0.8781\n",
      "                 3                         \n",
      "               ξ₂                          \n",
      "  -2⋅ξ₂ ⎛   3⋅ξ₂ ⎛    3       2           ⎞       2⋅ξ₂ ⎛    2           ⎞     \n",
      "-e     ⋅⎝- e    ⋅⎝7⋅ξ₂  + 3⋅ξ₂  - 6⋅ξ₂ + 6⎠ + 12⋅e    ⋅⎝2⋅ξ₂  - 2⋅ξ₂ + 1⎠ + 12\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                 4                            \n",
      "                                             6⋅ξ₂                             \n",
      "\n",
      "   2            ⎞         \n",
      "⋅ξ₂  + 12⋅ξ₂ - 6⎠         \n",
      "────────────────── ≥ 1.288\n",
      "                          \n",
      "                          \n",
      "   -2⋅ξ₂ ⎛ 2⋅ξ₂                  ⎞         \n",
      "2⋅e     ⋅⎝e    ⋅(ξ₂ - 1) + ξ₂ + 1⎠         \n",
      "────────────────────────────────── ≥ 0.8781\n",
      "                 3                         \n",
      "               ξ₂                          \n",
      " -2⋅ξ₂ ⎛ 3⋅ξ₂ ⎛    3       2           ⎞       2⋅ξ₂        2            ⎞     \n",
      "e     ⋅⎝e    ⋅⎝7⋅ξ₂  + 3⋅ξ₂  - 6⋅ξ₂ + 6⎠ - 12⋅e     + 12⋅ξ₂  + 12⋅ξ₂ + 6⎠     \n",
      "───────────────────────────────────────────────────────────────────────── ≥ 3.\n",
      "                                      4                                       \n",
      "                                  6⋅ξ₂                                        \n",
      "\n",
      "   \n",
      "   \n",
      "048\n",
      "   \n",
      "   \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 4.5* <a id=\"45\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\,(-2,1),(-3,3),(-2,3),(1,-2),(3,-3),(3,-2) \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,\\frac{-x-1}{2}\\},\\; \\Phi_1(x,y)= \\min \\{0,\\frac{-y-1}{2}\\}  ,\\; \\Phi_\\infty(x,y) = \\min \\{0,x+y\\} $."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAREAAAEjCAYAAAAVJjUoAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nd9feAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, -x/2 - 1/2)\n",
      " \n",
      "Min(0, -y/2 - 1/2)\n",
      " \n",
      "Min(0, x + y)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 60 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(16)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-2,1],[-3,3],[-2,3],[1,-2],[3,-3],[3,-2]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()\n",
    "Phi3 = matrix(QQ,[[0,0,0],[0,1,1]]).transpose()\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this note, that $\\left(\\begin{smallmatrix}0 & 1\\\\ 1 & 0\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(\\xi_1,\\xi_1)$ We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_1 |--> (0, (xi_1^3 - xi_1^2 + 2*(xi_1^3 - 2*xi_1)*e^(2*xi_1) + 6*(2*xi_1 - 1)*e^xi_1 - 2*xi_1 + 6)*e^(-xi_1)/xi_1^4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for lambda\n",
    "Lambda = vector([1,3,13])\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()\n",
    "F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [-0.310441 .. -0.310424]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "find_root(F2,-10,10)\n",
    "lower = -0.31044\n",
    "upper = -0.31043\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  -ξ₂ ⎛     ξ₂ ⎛    2           ⎞     3     2           ⎞          \n",
      "-e   ⋅⎝- 2⋅e  ⋅⎝2⋅ξ₂  - 4⋅ξ₂ + 3⎠ + ξ₂  - ξ₂  - 2⋅ξ₂ + 6⎠          \n",
      "────────────────────────────────────────────────────────── ≥ 0.5108\n",
      "                              4                                    \n",
      "                          2⋅ξ₂                                     \n",
      "  -ξ₂ ⎛     ξ₂ ⎛    2           ⎞     3     2           ⎞          \n",
      "-e   ⋅⎝- 2⋅e  ⋅⎝2⋅ξ₂  - 4⋅ξ₂ + 3⎠ + ξ₂  - ξ₂  - 2⋅ξ₂ + 6⎠          \n",
      "────────────────────────────────────────────────────────── ≥ 0.5108\n",
      "                              4                                    \n",
      "                          2⋅ξ₂                                     \n",
      " -ξ₂ ⎛ 2⋅ξ₂ ⎛     3        2            ⎞       ξ₂ ⎛    2           ⎞       3 \n",
      "e   ⋅⎝e    ⋅⎝37⋅ξ₂  + 27⋅ξ₂  - 18⋅ξ₂ + 6⎠ - 24⋅e  ⋅⎝6⋅ξ₂  - 8⋅ξ₂ + 5⎠ + 5⋅ξ₂  \n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                    4                         \n",
      "                                               24⋅ξ₂                          \n",
      "\n",
      "      2              ⎞        \n",
      "+ 9⋅ξ₂  - 66⋅ξ₂ + 114⎠        \n",
      "────────────────────── ≥ 2.294\n",
      "                              \n",
      "                              \n",
      "  -ξ₂ ⎛   2⋅ξ₂ ⎛     3        2            ⎞       ξ₂ ⎛    2    ⎞        3    \n",
      "-e   ⋅⎝- e    ⋅⎝37⋅ξ₂  + 27⋅ξ₂  - 18⋅ξ₂ + 6⎠ + 24⋅e  ⋅⎝2⋅ξ₂  - 1⎠ + 19⋅ξ₂  - 3\n",
      "──────────────────────────────────────────────────────────────────────────────\n",
      "                                                   4                          \n",
      "                                              24⋅ξ₂                           \n",
      "\n",
      "    2             ⎞         \n",
      "3⋅ξ₂  + 18⋅ξ₂ + 30⎠         \n",
      "──────────────────── ≥ 3.488\n",
      "                            \n",
      "                            \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "#### No. 4.8\n",
    "<a id=\"48\"></a>\n",
    "The combinatorial data is is given by $\\Box= \\text{conv} (\\,(-2,0),(-1,1),(1,1),(2,0),(2,-1),(-2,-1) \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,x\\},\\; \\Phi_1(x,y)= \\min \\{0,-x\\} ,\\; \\Phi_\\infty(x,y) = \\min \\{0,-y\\}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The combinatorial data\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASEAAACwCAYAAABAUNhJAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEhFbKYRExFb/D80clciADvYZAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " \n",
      "Min(0, x)\n",
      " \n",
      "Min(0, -x)\n",
      " \n",
      "Min(0, -y)\n"
     ]
    }
   ],
   "source": [
    "# We are working with interval arithmetic with precision of 60 bit\n",
    "# this fixes the precision e.g. for evaluations of exponential functions\n",
    "RIF=RealIntervalField(16)\n",
    "\n",
    "# The base polytope\n",
    "B=Polyhedron(vertices = [[-2,0],[-1,1],[1,1],[2,0],[2,-1],[-2,-1]])\n",
    "\n",
    "# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as\n",
    "# the transpose of the matrix with rows [a,b,c].\n",
    "\n",
    "Phi1 = matrix(QQ,[[0,0,0],[0,1,0]]).transpose()\n",
    "Phi2 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()\n",
    "Phi3 = matrix(QQ,[[0,0,0],[0,0,-1]]).transpose()\n",
    "\n",
    "\n",
    "PLfunctions = [Phi1,Phi2,Phi3]\n",
    "\n",
    "# Form list of degeneration polyhedra\n",
    "Polyhedra = degenerations(PLfunctions,B)\n",
    "\n",
    "\n",
    "\n",
    "print \"The combinatorial data\"\n",
    "\n",
    "\n",
    "graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')\n",
    "\n",
    "x,y = var('x,y')\n",
    "r = vector([1,x,y])\n",
    "\n",
    "for Phi in PLfunctions:\n",
    "    if Phi.transpose().nrows() > 1:\n",
    "        f(x,y) = min_symbolic(*list(r*Phi))\n",
    "    else:\n",
    "        f(x,y) = list(r*Phi)[0]\n",
    "    print ' '\n",
    "    show(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n",
    "For this note, that $\\left(\\begin{smallmatrix}-1 & 0\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "xi_2 |--> (0, (4*xi_2^3 + 4*xi_2^2 + (xi_2^3 + xi_2^2 - 2*xi_2 - 6)*e^(2*xi_2) + 2*(4*xi_2 + 3)*e^xi_2)*e^(-xi_2)/xi_2^4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Choose a sufficiently general value for lambda\n",
    "Lambda = vector([1,5,13])\n",
    "\n",
    "\n",
    "# Analytic solution of the integral\n",
    "F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()\n",
    "F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()\n",
    "\n",
    "show(vector([F1,F2]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Interval containing solution: [0.624298 .. 0.624314]\n"
     ]
    }
   ],
   "source": [
    "# Choose upper and lower bound and\n",
    "# hope that the exact solution lies in between\n",
    "lower = 0.62430\n",
    "upper = 0.62431\n",
    "\n",
    "#define a real value xi_RIF between xi_1 and xi_2\n",
    "# representing the exact solution.\n",
    "xi_RIF = RIF(lower,upper)\n",
    "\n",
    "# Check whether Intermediate value theorem guarantees a zero beween\n",
    "# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.\n",
    "if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:\n",
    "       print \"Interval containing solution:\", xi_RIF.str(style='brackets')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\n",
    "For this we first have to symbolically solve the integrals  \n",
    "$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \n",
    "for every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " ξ₂ ⎛  3     2           ⎞       2                    \n",
      "e  ⋅⎝ξ₂  + ξ₂  - 2⋅ξ₂ - 6⎠ + 4⋅ξ₂  + 8⋅ξ₂ + 6         \n",
      "───────────────────────────────────────────── ≥ 0.6641\n",
      "                        4                             \n",
      "                    2⋅ξ₂                              \n",
      " ξ₂ ⎛  3     2           ⎞       2                    \n",
      "e  ⋅⎝ξ₂  + ξ₂  - 2⋅ξ₂ - 6⎠ + 4⋅ξ₂  + 8⋅ξ₂ + 6         \n",
      "───────────────────────────────────────────── ≥ 0.6641\n",
      "                        4                             \n",
      "                    2⋅ξ₂                              \n",
      "  -ξ₂ ⎛ 2⋅ξ₂ ⎛  3            ⎞      ξ₂ ⎛    2           ⎞       3⎞         \n",
      "-e   ⋅⎝e    ⋅⎝ξ₂  - 6⋅ξ₂ - 12⎠ + 6⋅e  ⋅⎝2⋅ξ₂  + 3⋅ξ₂ + 2⎠ + 4⋅ξ₂ ⎠         \n",
      "─────────────────────────────────────────────────────────────────── ≥ 1.103\n",
      "                                   4                                       \n",
      "                               3⋅ξ₂                                        \n",
      "  -ξ₂ ⎛   2⋅ξ₂ ⎛    3       2    ⎞      ξ₂                3⎞         \n",
      "-e   ⋅⎝- e    ⋅⎝2⋅ξ₂  + 3⋅ξ₂  - 6⎠ - 6⋅e  ⋅(ξ₂ + 1) + 4⋅ξ₂ ⎠         \n",
      "───────────────────────────────────────────────────────────── ≥ 2.442\n",
      "                                4                                    \n",
      "                            3⋅ξ₂                                     \n",
      "Threefold is stable!\n"
     ]
    }
   ],
   "source": [
    "#storage for the functions h_y\n",
    "H=[]\n",
    "#storage for values h_y(xi) (as intervals)\n",
    "Ih=[]\n",
    "\n",
    "#Symbollically solving integrals using Barvinok method\n",
    "for P in Polyhedra:\n",
    "    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()\n",
    "    DF=RIF(h(xi_RIF))\n",
    "    H.append(h); Ih.append(DF)\n",
    "    show(h(xi_2) >= DF.lower())\n",
    "\n",
    "if all([h > 0 for h in Ih]): \n",
    "    print(\"Threefold is stable!\")\n",
    "else:\n",
    "    if any([h <= 0 for h in Ih]):\n",
    "        print(\"Threefold is not stable!\")\n",
    "\n",
    "        # print upper bound for destablising DF value\n",
    "        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())\n",
    "        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())\n",
    "        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())\n",
    "        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())\n",
    "    else:\n",
    "        print(\"Cannot determine stability\")\n",
    "        # Note, that \"not a > 0\" does not imply \"a <= 0\" for intervals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath (latest)",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/threefolds.sagews <==
︠b98be644-c28c-469e-b05e-6e4364bde0c2i︠
%md
### Smooth Fano Threefolds with 2-Torus Action

1. Q
2. 2.24
3. 2.29
4. [2.30](#230)
5. [2.31](#231)
6. 2.32
7. [3.8](#38)
8. 3.10
9. [3.18](#318)
10. 3.19
11. 3.20
12. [3.21](#321)
13. [3.22](#322)
14. [3.23](#323)
15. [3.24](#324)
16. 4.4
17. [4.5](#45)
18. 4.7
19. [4.8](#48)
︡dc57548e-355b-4236-9cfe-d925ea5b893b︡{"done":true,"md":"### Smooth Fano Threefolds with 2-Torus Action\n\n1. Q\n2. 2.24\n3. 2.29\n4. [2.30](#230)\n5. [2.31](#231)\n6. 2.32\n7. [3.8](#38)\n8. 3.10\n9. [3.18](#318)\n10. 3.19\n11. 3.20\n12. [3.21](#321)\n13. [3.22](#322)\n14. [3.23](#323)\n15. [3.24](#324)\n16. 4.4\n17. [4.5](#45)\n18. 4.7\n19. [4.8](#48)"}
︠6a5ea377-8f2a-4af3-8454-852a1fb5c749i︠
%auto
%hide
# The function degenerations:
# Returns the list of degneration polytopes of given combinatorial data of a T-variety. 
# Takes inputs L and B, where L is a list of matrices and B is the base polytope. 
# Each matrix in L represents a piecewise affine function on B in the following way:

#Suppose $v_j$ are the columns of $M$ in the list $L$. We then form the piecewise affine function
# $\phi_M(x_1,\dots,x_n) := \min_j \{ (1,x_1,x_2,\dots,x_n) \cdot v_j \} $.

def degenerations(L,B):
    dim = L[0].nrows()
    genericfunction = matrix(QQ, dim, 1, lambda i, j: 0)
    L = L +[genericfunction]
    def shift(A,r):
        shift = matrix(QQ,  A.transpose().nrows() , 1, lambda i, j: r);
        zeroes = matrix(QQ, A.transpose().nrows(), A.nrows() -1 , lambda i, j: 0);
        return A + shift.augment(zeroes).transpose()
    def minsum(L):
        msCurrent = L[0]
        def minsum_step(A1,A2):
            C = matrix(QQ,A2.nrows(),1,lambda i, j: 0)
            for c in A1.columns():
                for d in A2.columns():
                    C = C.augment(d+c);
            return C.delete_columns([0])
        for l in L[1:]:
            msCurrent = minsum_step(msCurrent,l)
        return msCurrent
    def degenerations_step(L,k,B):
        up = shift(L[k],1)
        base = matrix(QQ, B.inequalities_list()[:]);
        low = L[:]; low.pop(k);
        low = minsum(low).transpose();
        up = up.transpose()
        base = base.augment(matrix(QQ,  base.nrows() , 1, lambda i, j: 0)).transpose()
        up = up.augment(matrix(QQ, up.nrows(), 1, lambda i, j: -1)).transpose()
        low = low.augment(matrix(QQ, low.nrows(), 1, lambda i, j: 1)).transpose()
        low = shift(low,1)
        P = Polyhedron(ieqs = [list(v) for v in up.augment(low.augment(base)).columns()])
        return P;
    Polyhedra = [];
    for k in range(len(L)):
        Polyhedra = Polyhedra + [degenerations_step(L,k,B)];
    return Polyhedra


def projection(P,F):
    A = F.as_polyhedron().equations()[0].A()
    b = F.as_polyhedron().equations()[0].b()
    A = list(A)
    B=vector(QQ,A)
    B=denominator(B)*B
    A = list(B)
    B = matrix(ZZ,B)
    K = B.right_kernel()
    if P.dimension() == 1:
        K= matrix(ZZ,[0])
    else:
        K = matrix(ZZ,K.basis())
    return [K,A]

def acoeff(F,c):
    v_0 = F.vertices()[0].vector(); v_0
    return exp(c.dot_product(v_0))

def bcoeff(F,v):
    u_0 = F.vertices()[0].vector()
    return v.dot_product(u_0)

def relvolume(P):
    if P.dimension() == 0:
        return 1
    else:
        return P.volume()


# The function intexp:
# Calculates the integral of exp(c*x) dx over the polyhedron P recursively using the Barvinok method. Input is a polyhedron P,
# a sufficiently general vector L (not orthogonal, after projection, to c or any face of P at any stage of the recursion),
# and a vector c for the integrand. To optimize performance values obtained at faces are cached along the way.
def intexp(P,L,c,face=None, cache=None):
    if face is None: face = tuple(range(P.n_vertices()))
    if cache is None:
        cache = {}
    if cache.has_key(frozenset(face)):
        return cache[frozenset(face)]
    I = 0
    if c.is_zero():
        cache[face]= relvolume(P)
        return relvolume(P)
    else:
        for F in P.faces(P.dimension() -1):
            ProjMatrix,A = projection(P,F)
            n_F = -F.ambient_Hrepresentation()[0].A()
            n_F = n_F/gcd(n_F)
            coeff = acoeff(F,c)*(1/L.dot_product(c))*(L.dot_product(n_F))
            c_F = ProjMatrix*c
            L_F = ProjMatrix.insert_row(0,vector(ZZ,A)).transpose().solve_right(L)[1:]
            v_0 = F.vertices()[0].vector(); v_0
            Vert = [ProjMatrix.transpose().solve_right(v.vector() - v_0)  for v in F.vertices() ]
            face_F = tuple([face[i] for i in F._ambient_Vrepresentation_indices])
            P_F = Polyhedron(vertices = Vert, backend="cdd")
            I = I + coeff*intexp(P_F,L_F,c_F,face_F,cache)
    cache[frozenset(face)]=I
    return I

# The function intxexp:
# Calculates the integral of <x,v>*exp(<x,c>) dx over the polyhedron P recursively using the Barvinok method. Input is a polyhedron P,
# a sufficiently general vector L (not orthogonal, after projection, to c or any face of P at any stage of the recursion),
# and vectors c and v for the integrand. To optimize performance values obtained at faces are cached along the way.
def intxexp(P,L,c,v,face=None,cache=None,cache2=None):
    if face is None: face = tuple(range(P.n_vertices()))
    if cache2 is None:
        cache2 = {}
    if cache is None:
        cache = {}
    if cache.has_key(frozenset(face)):
        return cache[frozenset(face)] 
    I = 0
    if c.is_zero():
        if v.is_zero() : return 0
        for T in list(P.triangulate()):
            T = [P.Vrepresentation()[ZZ(t)].vector() for t in T]
            bary = sum(T)/len(T)
            T = Polyhedron(vertices = T)
            I = I + T.volume()*bary.dot_product(v)
    else:
        for F in P.faces(P.dimension() -1):
                ProjMatrix = projection(P,F)
                L_F  = ProjMatrix[0].insert_row(0,vector(ZZ,ProjMatrix[1])).transpose().solve_right(L)[1:]
                c_F = ProjMatrix[0]*c
                v_F = ProjMatrix[0]*v
                v_0 = F.vertices()[0].vector(); v_0
                Vert = [ProjMatrix[0].transpose().solve_right(w.vector() - v_0)  for w in F.vertices() ]
                face_F = tuple([face[i] for i in F._ambient_Vrepresentation_indices])
                P_F = Polyhedron(vertices = Vert,backend="cdd")
                n_F = -F.ambient_Hrepresentation()[0].A()
                n_F = n_F/gcd(n_F)
                I = I + (L.dot_product(n_F)/L.dot_product(c))*acoeff(F,c)*(intxexp(P_F,L_F,c_F,v_F,face_F,cache,cache2) + bcoeff(F,v)*intexp(P_F,L_F,c_F,face_F,cache2)) - L.dot_product(n_F)*(v.dot_product(L)/(L.dot_product(c)^2))*acoeff(F,c)*intexp(P_F,L_F,c_F,face_F,cache2)
    cache[frozenset(face)]=I
    return I

%md Here some helper functions are defined. These are `degenerations()` for calculating the toric special fibres of the test configurations and `intxexp()` to solve the integrals $\int_\Delta \langle u, v \rangle e^{\langle u, \xi \rangle} du$ analytically. <br> **Click &#x25B8; on the left to unhide.**


︡1fbc37b3-d6ed-4baf-838c-b40349eb56d9︡{"hide":"input"}︡{"md":"Here some helper functions are defined. These are `degenerations()` for calculating the toric special fibres of the test configurations and `intxexp()` to solve the integrals $\\int_\\Delta \\langle u, v \\rangle e^{\\langle u, \\xi \\rangle} du$ analytically. <br> **Click &#x25B8; on the left to unhide.**"}︡{"done":true}︡
︠5b95d309-fcc6-4c02-b1b1-bd08ba454e20i︠
%md 
---
#### No. 2.30
<a id="230"></a>
The combinatorial data is is given by $\Box= \text{conv} (\, (-3,0),(-2,1),(2,1),(3,0),(0,-3) \, )$ and  $\Phi_0(x,y) = \min \{0,-x\},\; \Phi_1(x,y)=  \min \{0,y\},\; \Phi_\infty(x,y) = \frac{x-y-1}{2}$.
︡d84b3532-a032-4b99-9343-c7ca2eb6929a︡{"done":true,"md":"---\n#### No. 2.30\n<a id=\"230\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\, (-3,0),(-2,1),(2,1),(3,0),(0,-3) \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,-x\\},\\; \\Phi_1(x,y)=  \\min \\{0,y\\},\\; \\Phi_\\infty(x,y) = \\frac{x-y-1}{2}$."}
︠a207f1b7-ad6f-46a1-9b34-5c27f1d99d6cs︠
# We are working with interval arithmetic with precision of 16 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-3,0],[-2,1],[2,1],[3,0],[0,-3]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,-1/2]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡df5149e9-ddab-49c7-83ea-67b4e3fdb8c5︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/23207/tmp_aguSfW.svg","show":true,"text":null,"uuid":"69eae8aa-2623-48f5-8cd3-9cccc48da470"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -x\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, y\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\frac{1}{2} \\, x - \\frac{1}{2} \\, y - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠4f182eb3-b368-4cd8-a3f8-48e3fc474383si︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this note, that $\left(\begin{smallmatrix}-1 & 0\\ 0 & 1\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence, we have $\xi=(0,\xi_2)$. We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, (0,\xi_2) \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (0,\xi_2,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡a00c63aa-01bf-49b0-8001-a16d28b654cf︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this note, that $\\left(\\begin{smallmatrix}-1 & 0\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, (0,\\xi_2) \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (0,\\xi_2,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠c62f6512-7874-456a-9fea-65de6343246ds︠
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))
︡a5fa40d6-6901-41c4-a7b0-5d70e7aae269︡{"html":"<div align='center'>$\\displaystyle \\xi_{2} \\ {\\mapsto}\\ \\left(0,\\,\\frac{{\\left({\\left(2 \\, \\xi_{2}^{3} - 3 \\, \\xi_{2} - 3\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} + 12 \\, \\xi_{2} e^{\\left(3 \\, \\xi_{2}\\right)} + 3 \\, \\xi_{2} + 3\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{\\xi_{2}^{4}}\\right)$</div>"}︡{"done":true}︡
︠74b37840-a13c-472e-b59a-f53d714cac59i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡9a8f4134-bdbf-49c6-9ad2-b4dd82c2b178︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}
︠acfba0c7-c59b-4738-812c-2dbefa28a472s︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.514
upper = 0.515

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡8ffa6ca1-811e-4821-a16e-c193fe29642c︡{"stdout":"Interval containing solution: [0.513992 .. 0.515015]\n"}︡{"done":true}︡
︠a3a40b0c-03c1-47f1-a758-64fdb17d1aafi︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every (admissible) choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡eef5b155-e0f8-4482-b2a2-dfbf0073982b︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}
︠b31a8b61-6314-4e17-837f-384195b5a5a0s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡fccc7901-2f0f-409c-a0e5-b50790a31c2a︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(2 \\, \\xi_{2}^{3} - 3 \\, \\xi_{2} - 3\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} + 3 \\, {\\left(3 \\, \\xi_{2}^{2} + 2\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 3 \\, \\xi_{2} - 3\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{3 \\, \\xi_{2}^{4}} \\geq 1.088$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(8 \\, \\xi_{2}^{3} + 6 \\, \\xi_{2}^{2} - 3\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} - 12 \\, {\\left(3 \\, \\xi_{2}^{2} - 3 \\, \\xi_{2} + 1\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 12 \\, \\xi_{2} + 15\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{6 \\, \\xi_{2}^{4}} \\geq 2.178$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(2 \\, {\\left(2 \\, \\xi_{2}^{3} - 3 \\, \\xi_{2} - 3\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} - 3 \\, {\\left(3 \\, \\xi_{2}^{2} - 12 \\, \\xi_{2} + 2\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 12 \\, \\xi_{2} + 12\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{6 \\, \\xi_{2}^{4}} \\geq 0.4465$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(8 \\, \\xi_{2}^{3} + 6 \\, \\xi_{2}^{2} - 3\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} - 3 \\, {\\left(3 \\, \\xi_{2}^{2} - 2\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 6 \\, \\xi_{2} - 3\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{6 \\, \\xi_{2}^{4}} \\geq 4.151$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠2c4f31e0-496e-493f-ad4d-9f3f38f64ff2is︠
%hide
%md 
---
#### No. 2.31
<a id="231"></a>
The combinatorial data is is given by $\Box= \text{conv} (\,(-3,0),(-1,2),(0,2),(2,0),(2,-1),(0,-3)  \, )$ and  $\Phi_0(x,y) = \min \{0,-x\},\; \Phi_1(x,y)= \min \{0,y\} ,\; \Phi_\infty(x,y) = \min \{-y, \frac{x-y-1}{2} \}$.
︡26bb471d-2ae2-4c77-adaf-cd42f188a480︡{"hide":"input"}︡{"md":"---\n#### No. 2.31\n<a id=\"231\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\,(-3,0),(-1,2),(0,2),(2,0),(2,-1),(0,-3)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,-x\\},\\; \\Phi_1(x,y)= \\min \\{0,y\\} ,\\; \\Phi_\\infty(x,y) = \\min \\{-y, \\frac{x-y-1}{2} \\}$."}︡{"done":true}︡
︠8ead6acd-b66d-4d5d-a465-7d4a3eab71dbs︠
# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(60)

# The base polytope
B=Polyhedron(vertices = [[-3,0],[-1,2],[0,2],[2,0],[2,-1],[0,-3]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,-1/2],[0,0,-1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡659b9d7d-ff1a-4a9d-b30a-305311b530fc︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_g3vT22.svg","show":true,"text":null,"uuid":"9613993a-0d76-4073-8da8-e1d26a0d47f9"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -x\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, y\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(\\frac{1}{2} \\, x - \\frac{1}{2} \\, y - \\frac{1}{2}, -y\\right)$</div>"}︡{"done":true}︡
︠8bf0f4b5-6e65-40a8-874b-5333a7194c7eis︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
 For this note, that $\left(\begin{smallmatrix} 0 & 1\\ 1 & 0\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence, we have $\xi=(\xi_1,\xi_1)$. We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡ce3eb147-c166-455a-9be1-978810a6904b︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\n For this note, that $\\left(\\begin{smallmatrix} 0 & 1\\\\ 1 & 0\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(\\xi_1,\\xi_1)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠8f050457-2de5-401d-9923-114150c05239s︠
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()
F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()

show(vector([F1,F2]))
︡a4a84787-affb-40ed-a437-cdd1113bcb8c︡{"html":"<div align='center'>$\\displaystyle \\xi_{1} \\ {\\mapsto}\\ \\left(0,\\,-\\frac{{\\left(9 \\, \\xi_{1}^{2} - 8 \\, {\\left(\\xi_{1}^{2} - \\xi_{1}\\right)} e^{\\left(5 \\, \\xi_{1}\\right)} + {\\left(3 \\, \\xi_{1}^{2} - 5 \\, \\xi_{1} - 3\\right)} e^{\\left(4 \\, \\xi_{1}\\right)} + 9 \\, \\xi_{1} + 3\\right)} e^{\\left(-3 \\, \\xi_{1}\\right)}}{2 \\, \\xi_{1}^{4}}\\right)$</div>"}︡{"done":true}︡
︠9432975e-3c6f-470b-88a9-080032b48f35i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡f4a73aa8-47b7-4bd2-b7b1-0233ab8b80ca︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}
︠2ccd2f71-e370-4cbe-85b4-87b2814410bdss︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.285497
upper = 0.285507

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡6d2a1441-16d2-4e81-b439-b59773e30037︡{"stdout":"Interval containing solution: [0.28549700000000000077 .. 0.28550700000000001078]\n"}︡{"done":true}︡
︠b127af9e-5b07-4d3b-b6db-4376d47ce1f0i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every (admissible) choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡afb3526f-cf29-4d6e-9f26-92af7e6d47d1︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}
︠e98ed8dd-1117-4829-82e8-658df3d4c570s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡4c256dbe-8947-4750-9c9a-5d1d3e3444bc︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(12 \\, \\xi_{2}^{2} + {\\left(4 \\, \\xi_{2}^{2} + 2 \\, \\xi_{2} - 3\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} + 10 \\, \\xi_{2} + 3\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{8 \\, \\xi_{2}^{4}} \\geq 1.9509141924719434162$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(6 \\, \\xi_{2}^{2} - 16 \\, {\\left(\\xi_{2}^{2} - \\xi_{2}\\right)} e^{\\left(5 \\, \\xi_{2}\\right)} + {\\left(2 \\, \\xi_{2}^{2} - 12 \\, \\xi_{2} - 3\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} + 8 \\, \\xi_{2} + 3\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{8 \\, \\xi_{2}^{4}} \\geq 1.9410579647693620622$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi_{2}^{2} - {\\left(3 \\, \\xi_{2}^{2} + 4 \\, \\xi_{2} + 2\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} + 4 \\, \\xi_{2} + 4 \\, e^{\\left(5 \\, \\xi_{2}\\right)} - 4 \\, e^{\\left(3 \\, \\xi_{2}\\right)} + 2\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{4 \\, \\xi_{2}^{4}} \\geq 0.46321187855599924134$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(6 \\, \\xi_{2}^{2} + 4 \\, {\\left(2 \\, \\xi_{2}^{2} - 2 \\, \\xi_{2} + 1\\right)} e^{\\left(5 \\, \\xi_{2}\\right)} - {\\left(2 \\, \\xi_{2}^{2} - 3 \\, \\xi_{2} + 2\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} + 5 \\, \\xi_{2} - 4 \\, e^{\\left(3 \\, \\xi_{2}\\right)} + 2\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{4 \\, \\xi_{2}^{4}} \\geq 4.3703749450045982306$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠ff3f5dd6-8173-41a4-a0e7-da9e2d64e0e6i︠
%md 
---
#### No. 3.8*
<a id="38"></a>
The combinatorial data is is given by $\Box= \text{conv} (\,(-2,-1),(-2,1),(1,1),(3,-1),(3,-2),(-1,-2)  \, )$ and  $\Phi_0(x,y) = \min \{0,\frac{-x-1}{2}\},\; \Phi_1(x,y)=  \min \{0,\frac{-y-1}{2}\} ,\; \Phi_\infty(x,y) = \min \{0, \frac{x+y-1}{2}\}$.
︡6eef2cd7-9d58-46aa-9950-41e719dc8f16︡{"done":true,"md":"---\n#### No. 3.8*\n<a id=\"38\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\,(-2,-1),(-2,1),(1,1),(3,-1),(3,-2),(-1,-2)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,\\frac{-x-1}{2}\\},\\; \\Phi_1(x,y)=  \\min \\{0,\\frac{-y-1}{2}\\} ,\\; \\Phi_\\infty(x,y) = \\min \\{0, \\frac{x+y-1}{2}\\}$."}
︠93705414-52e1-4406-b38d-e3baed0f894as︠
# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(60)

# The base polytope
B=Polyhedron(vertices = [[-2,-1],[-2,1],[1,1],[3,-1],[3,-2],[-1,-2]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[-1/2,1/2,1/2]]).transpose();


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡197e5535-fa92-4c87-8261-6ec4c83cfdbd︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_Zmoszo.svg","show":true,"text":null,"uuid":"5dd02f16-fb8b-48c6-a079-9de57ebd2777"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -\\frac{1}{2} \\, x - \\frac{1}{2}\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -\\frac{1}{2} \\, y - \\frac{1}{2}\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, \\frac{1}{2} \\, x + \\frac{1}{2} \\, y - \\frac{1}{2}\\right)$</div>"}︡{"done":true}︡
︠91db3862-29af-4986-8806-e2fc0be5b69eis︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this note, that $\left(\begin{smallmatrix}-1 & -1\\ 0 & 1\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence, we have $\xi=(0,\xi_2)$. We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡f9bf86b8-f592-4c83-a1c9-c7f8ad62e2be︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this note, that $\\left(\\begin{smallmatrix}-1 & -1\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠3e65ec89-f793-4470-a7ac-d412f32d877cs︠
#Choose a sufficiently general value for lambda
Lambda = vector([1,5,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))
︡1122db7c-aecf-48ca-b057-4199256f4a70︡{"html":"<div align='center'>$\\displaystyle \\xi_{2} \\ {\\mapsto}\\ \\left(-\\frac{{\\left({\\left(2 \\, \\xi_{2}^{2} - \\xi_{2} - 2\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 5 \\, {\\left(\\xi_{2} + 2\\right)} e^{\\xi_{2}} - 8 \\, \\xi_{2} - 8\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{4 \\, \\xi_{2}^{3}},\\,\\frac{{\\left({\\left(2 \\, \\xi_{2}^{2} - \\xi_{2} - 2\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 5 \\, {\\left(\\xi_{2} + 2\\right)} e^{\\xi_{2}} - 8 \\, \\xi_{2} - 8\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{2 \\, \\xi_{2}^{3}}\\right)$</div>"}︡{"done":true}︡
︠e038cc8d-79b9-4084-9452-ebbe59bd8e1bi︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡8c8daba2-db9d-4ff7-8c2b-61864575e083︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}
︠f09fe1b3-076e-49a1-8d05-2321b40812b1s︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-10,10)

lower = 0.799716
upper = 0.799717

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡bae7955a-dc9e-4888-99b8-0e66047e0e1c︡{"stdout":"0.7997160277154249\n"}︡{"stdout":"Interval containing solution: [0.79971599999999998242 .. 0.79971700000000001119]\n"}︡{"done":true}︡
︠6a61c5fe-4ec4-4f75-b156-87030de99c94is︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡9f542c72-b4c9-4338-99b0-9db11826252c︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠149ba5be-2785-4ad7-a169-2b1694d6e792s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡4f35079d-4983-4379-97af-e8768c60c42a︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(2 \\, \\xi_{2}^{2} - 1\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 2 \\, \\xi_{2} + 1\\right)} e^{\\left(-\\xi_{2}\\right)}}{4 \\, \\xi_{2}^{3}} \\geq 0.87460114755231644$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(48 \\, \\xi_{2}^{2} - {\\left(5 \\, \\xi_{2}^{3} - 9 \\, \\xi_{2}^{2} - 12 \\, \\xi_{2}\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 6 \\, {\\left(10 \\, \\xi_{2}^{2} + 5 \\, \\xi_{2} + 1\\right)} e^{\\xi_{2}} + 24 \\, \\xi_{2} + 6\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{24 \\, \\xi_{2}^{4}} \\geq 0.92008662275004536$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left({\\left(2 \\, \\xi_{2}^{2} - 1\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 2 \\, \\xi_{2} + 1\\right)} e^{\\left(-\\xi_{2}\\right)}}{4 \\, \\xi_{2}^{3}} \\geq 0.87460114755231644$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(48 \\, \\xi_{2}^{2} + {\\left(19 \\, \\xi_{2}^{3} + 9 \\, \\xi_{2}^{2}\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 6 \\, {\\left(6 \\, \\xi_{2}^{2} + 3 \\, \\xi_{2} + 1\\right)} e^{\\xi_{2}} + 24 \\, \\xi_{2} + 6\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{24 \\, \\xi_{2}^{4}} \\geq 2.6692906048111306$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠6e067fae-e96d-4112-ba54-8296bf021da9is︠
%hide
%md 
---
#### No. 3.18
<a id="318"></a>
The combinatorial data is is given by $\Box= \text{conv} (\,(-3,0),(-2,1),(2,1),(3,0),(1,-2),(-1,-2)  \, )$ and  $\Phi_0(x,y) = \min \{0,\frac{-x-1}{2},-x\},\; \Phi_1(x,y)= \min \{ 0,y\}  ,\; \Phi_\infty(x,y) = \frac{x-y-1}{2}$.
︡0a6f85f4-304e-492b-a052-318ba4bbca06︡{"hide":"input"}︡{"md":"---\n#### No. 3.18\n<a id=\"318\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\,(-3,0),(-2,1),(2,1),(3,0),(1,-2),(-1,-2)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,\\frac{-x-1}{2},-x\\},\\; \\Phi_1(x,y)= \\min \\{ 0,y\\}  ,\\; \\Phi_\\infty(x,y) = \\frac{x-y-1}{2}$."}︡{"done":true}︡
︠ce8f0d43-2229-4de7-b5ed-b4a93649005as︠
# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-3,0],[-2,1],[2,1],[3,0],[1,-2],[-1,-2]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,-1/2]]).transpose();


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡a66e0d04-cdef-437e-95b5-250d4ade005f︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_WH5TJD.svg","show":true,"text":null,"uuid":"ab9e37bc-c9fd-410a-a92e-55f4783ec6d2"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -\\frac{1}{2} \\, x - \\frac{1}{2}, -x\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, y\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\frac{1}{2} \\, x - \\frac{1}{2} \\, y - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠929435fe-9d04-4f38-9c72-94ae9a643617si︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this note, that $\left(\begin{smallmatrix}-1 & 0\\ 0 & 1\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence, we have $\xi=(0,\xi_2)$. We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡94bc5f79-c261-4d7f-bbe9-7de1db1cc3c7︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this note, that $\\left(\\begin{smallmatrix}-1 & 0\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠a4042fa0-4aab-4dee-bf1e-e3a0a08774a3s︠
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))
︡20c9a2c0-b38a-42d2-b156-0b7261d06c6e︡{"html":"<div align='center'>$\\displaystyle \\xi_{2} \\ {\\mapsto}\\ \\left(0,\\,-\\frac{{\\left(4 \\, \\xi_{2}^{2} - {\\left(3 \\, \\xi_{2}^{3} + \\xi_{2}^{2} - 6 \\, \\xi_{2} - 6\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 24 \\, \\xi_{2} e^{\\left(2 \\, \\xi_{2}\\right)} - 6\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{2 \\, \\xi_{2}^{4}}\\right)$</div>"}︡{"done":true}︡
︠bc2f71d0-8d18-4205-8a62-7a67a7a2f86bis︠
%hide
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡6cabf1e7-c04b-499f-9f5c-14dbd390891f︡{"hide":"input"}︡{"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}︡{"done":true}︡
︠477acbbc-5fee-44c7-9d70-5f9aaa9dd0d5s︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.3796905
upper = 0.3797005

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡67d685a6-7b12-496a-9436-8c16f71d0068︡{"stdout":"Interval containing solution: [0.379684 .. 0.379708]\n"}︡{"done":true}︡
︠2a2f0045-6af8-4840-bda1-e3ed1d0fff48i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every (admissible) choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡3cc507d9-9aca-4473-9bcf-d543198b8075︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}
︠c338631f-618d-47d6-bbfc-1c895c77d504s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡ad3905ae-550a-4cdc-9c74-8fb48fea964e︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(3 \\, \\xi_{2}^{2} + 2 \\, {\\left(\\xi_{2}^{3} - 3 \\, \\xi_{2} - 3\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 6 \\, {\\left(3 \\, \\xi_{2}^{2} + 2\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} - 6\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{6 \\, \\xi_{2}^{4}} \\geq 0.3694$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(12 \\, \\xi_{2}^{2} - {\\left(14 \\, \\xi_{2}^{3} + 15 \\, \\xi_{2}^{2} - 6\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 24 \\, {\\left(3 \\, \\xi_{2}^{2} - 3 \\, \\xi_{2} + 1\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 6 \\, \\xi_{2} - 30\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{12 \\, \\xi_{2}^{4}} \\geq 2.516$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(9 \\, \\xi_{2}^{2} - 2 \\, {\\left(\\xi_{2}^{3} - 3 \\, \\xi_{2} - 3\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 6 \\, {\\left(\\xi_{2}^{2} - 6 \\, \\xi_{2} + 1\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} - 12\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{6 \\, \\xi_{2}^{4}} \\geq 1.013$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(12 \\, \\xi_{2}^{2} + {\\left(14 \\, \\xi_{2}^{3} + 15 \\, \\xi_{2}^{2} - 6\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 12 \\, {\\left(2 \\, \\xi_{2}^{2} - 1\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} - 6 \\, \\xi_{2} - 6\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{12 \\, \\xi_{2}^{4}} \\geq 3.946$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠ae1183b5-9b1e-4282-8588-711bcd34f6f3i︠
%md 
---
#### No. 3.21
<a id="321"></a>
The combinatorial data is is given by $\Box= \text{conv} (\,(-2,1),(-3,3),(-1,3),(1,-2),(3,-3),(3,-1)  \, )$ and  $\Phi_0(x,y) = \min \{0,\frac{-x-1}{2}\},\; \Phi_1(x,y)= \min \{0,\frac{-y-1}{2}\} ,\; \Phi_\infty(x,y) = \min \{0,x+y\} $.
︡d55dd258-9eaf-4f72-93fe-126c7e612bbc︡{"done":true,"md":"---\n#### No. 3.21\n<a id=\"321\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\,(-2,1),(-3,3),(-1,3),(1,-2),(3,-3),(3,-1)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,\\frac{-x-1}{2}\\},\\; \\Phi_1(x,y)= \\min \\{0,\\frac{-y-1}{2}\\} ,\\; \\Phi_\\infty(x,y) = \\min \\{0,x+y\\} $."}
︠a9392dc1-cfaf-4387-9dca-c5d894510f38s︠
# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-2,1],[-3,3],[-1,3],[1,-2],[3,-3],[3,-1]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[0,1,1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡247c08c1-3695-44db-9be4-e88a0f008c6b︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_8F2Epv.svg","show":true,"text":null,"uuid":"0c0dce3b-62b3-49d3-8214-46b44ab311db"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -\\frac{1}{2} \\, x - \\frac{1}{2}\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -\\frac{1}{2} \\, y - \\frac{1}{2}\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, x + y\\right)$</div>"}︡{"done":true}︡
︠b0cfbbc1-1a7f-4871-be71-0528af9cca9dis︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this note, that $\left(\begin{smallmatrix} 0 & 1\\ 1 & 0\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence we have $\xi=(\xi_1,\xi_1)$. We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡e2692964-55cb-43d6-be5e-4f0c20bd0d14︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this note, that $\\left(\\begin{smallmatrix} 0 & 1\\\\ 1 & 0\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence we have $\\xi=(\\xi_1,\\xi_1)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠fa62036a-24e7-4d2e-bc3f-a5ca3485219cs︠
#Choose a sufficiently general value for Lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()
F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()

show(vector([F1,F2]))
︡17119948-00ff-4e69-9b84-19fe9d325019︡{"html":"<div align='center'>$\\displaystyle \\xi_{1} \\ {\\mapsto}\\ \\left(0,\\,\\frac{{\\left(\\xi_{1}^{3} - \\xi_{1}^{2} + 4 \\, {\\left(\\xi_{1}^{2} - \\xi_{1}\\right)} e^{\\left(3 \\, \\xi_{1}\\right)} + 6 \\, {\\left(2 \\, \\xi_{1} - 1\\right)} e^{\\xi_{1}} - 2 \\, \\xi_{1} + 6\\right)} e^{\\left(-\\xi_{1}\\right)}}{\\xi_{1}^{4}}\\right)$</div>"}︡{"done":true}︡
︠b0cc04d6-9009-4330-aca5-7463bab4f811i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡09dee922-5fc6-40d3-bb1c-28e2af3bfb39︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}
︠f25ad423-ddcb-4898-affb-fd6cac90565bs︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-10,10)
lower = -0.69631193
upper = -0.69621193

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡bc6fe2c8-c255-434e-a522-04960eeac047︡{"stdout":"-0.6962119314891655\n"}︡{"stdout":"Interval containing solution: [-0.696320 .. -0.696197]\n"}︡{"done":true}︡
︠43835ef4-9114-43f4-b722-db9aff6a280bis︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡1f44506d-fc8e-4c5a-bae5-8ca3e1b615e3︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠2b2ee542-3bd7-4fc2-9625-8fb6b779ec77s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡9810319c-c846-4dfe-b418-cb13e7ef4343︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(\\xi_{2}^{3} - \\xi_{2}^{2} - 2 \\, {\\left(2 \\, \\xi_{2}^{2} - 4 \\, \\xi_{2} + 3\\right)} e^{\\xi_{2}} - 2 \\, \\xi_{2} + 6\\right)} e^{\\left(-\\xi_{2}\\right)}}{2 \\, \\xi_{2}^{4}} \\geq 0.6910$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(\\xi_{2}^{3} - \\xi_{2}^{2} - 2 \\, {\\left(2 \\, \\xi_{2}^{2} - 4 \\, \\xi_{2} + 3\\right)} e^{\\xi_{2}} - 2 \\, \\xi_{2} + 6\\right)} e^{\\left(-\\xi_{2}\\right)}}{2 \\, \\xi_{2}^{4}} \\geq 0.6910$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(5 \\, \\xi_{2}^{3} + 9 \\, \\xi_{2}^{2} + 6 \\, {\\left(8 \\, \\xi_{2}^{2} - 4 \\, \\xi_{2} + 1\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 24 \\, {\\left(6 \\, \\xi_{2}^{2} - 8 \\, \\xi_{2} + 5\\right)} e^{\\xi_{2}} - 66 \\, \\xi_{2} + 114\\right)} e^{\\left(-\\xi_{2}\\right)}}{24 \\, \\xi_{2}^{4}} \\geq 2.500$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(19 \\, \\xi_{2}^{3} - 33 \\, \\xi_{2}^{2} - 6 \\, {\\left(8 \\, \\xi_{2}^{2} - 4 \\, \\xi_{2} + 1\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 24 \\, {\\left(2 \\, \\xi_{2}^{2} - 1\\right)} e^{\\xi_{2}} + 18 \\, \\xi_{2} + 30\\right)} e^{\\left(-\\xi_{2}\\right)}}{24 \\, \\xi_{2}^{4}} \\geq 3.907$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠c6896162-5500-4d5f-bd02-4698cef78eabis︠
%hide
%md 
---
#### No. 3.22
<a id="322"></a>
The combinatorial data is is given by $\Box= \text{conv} (\,(-3,-1),(-3,0),(-1,1),(1,1),(3,0),(3,-1)  \, )$ and  $\Phi_0(x,y) = \min \{0,-x\},\; \Phi_1(x,y)= \min \{0,-y\} ,\; \Phi_\infty(x,y) = \frac{x-1}{2} $.
︡77bcb0a1-a250-48fa-b517-f4fe2fc8cbbf︡{"hide":"input"}︡{"md":"---\n#### No. 3.22\n<a id=\"322\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\,(-3,-1),(-3,0),(-1,1),(1,1),(3,0),(3,-1)  \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,-x\\},\\; \\Phi_1(x,y)= \\min \\{0,-y\\} ,\\; \\Phi_\\infty(x,y) = \\frac{x-1}{2} $."}︡{"done":true}︡
︠ee2e4fbc-ab7e-4b82-8e09-c0b01534fbfds︠
# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-3,-1],[-3,0],[-1,1],[1,1],[3,0],[3,-1]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,-1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,0]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡d9e5dbe3-b53f-472a-80d3-6976a87e9a77︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_RoME8z.svg","show":true,"text":null,"uuid":"69df9caf-8a1c-4d3c-8acc-33a3c83f45ea"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -x\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -y\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\frac{1}{2} \\, x - \\frac{1}{2}$</div>"}︡{"done":true}︡
︠ade9ca2c-a426-4ba5-9796-37785a0fa7f3is︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this note, that $\left(\begin{smallmatrix}-1 & 0\\ 0 & 1\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence, we have $\xi=(0,\xi_2)$. We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡f9989650-cf19-489b-9bd6-f3657a0d7940︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this note, that $\\left(\\begin{smallmatrix}-1 & 0\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠68ccfcc8-79fb-44a0-aef8-3f646416c35cs︠
#Choose a sufficiently general value for lambda
Lambda = vector([1,5,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))
︡4813aad8-14cc-4a79-bbf8-9570f35a0e0c︡{"html":"<div align='center'>$\\displaystyle \\xi_{2} \\ {\\mapsto}\\ \\left(0,\\,\\frac{{\\left(9 \\, \\xi_{2}^{3} + 9 \\, \\xi_{2}^{2} + {\\left(\\xi_{2}^{3} + 3 \\, \\xi_{2}^{2} - 24\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 24 \\, {\\left(\\xi_{2} + 1\\right)} e^{\\xi_{2}}\\right)} e^{\\left(-\\xi_{2}\\right)}}{2 \\, \\xi_{2}^{4}}\\right)$</div>"}︡{"done":true}︡
︠6f8f9204-7876-45e1-9b52-e793c1d2f492i︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡a95b19ad-6e36-44f4-9cb5-3b018e42eff7︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}
︠a85e5d12-59f9-463e-b23a-9cc6c914c5e6s︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-10,10)
lower = 0.9147877
upper = 0.9147977

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡0095a9b9-d47d-4c44-99a6-da873752890a︡{"stdout":"0.9147877132620504\n"}︡{"stdout":"Interval containing solution: [0.914779 .. 0.914811]\n"}︡{"done":true}︡
︠8e5d01cd-5da8-43af-93b0-8dfacb26a159is︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡d270071c-cb8d-4491-bd24-435c549477a1︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠23a7e6bb-dda0-436d-849a-68b004bf3499s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡452356c1-0124-41f2-9aba-d8b0f1a062df︡{"html":"<div align='center'>$\\displaystyle \\frac{9 \\, \\xi_{2}^{2} + {\\left(\\xi_{2}^{3} + 3 \\, \\xi_{2}^{2} - 24\\right)} e^{\\xi_{2}} + 24 \\, \\xi_{2} + 24}{3 \\, \\xi_{2}^{4}} \\geq 0.8323$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(27 \\, \\xi_{2}^{3} + {\\left(\\xi_{2}^{3} - 24 \\, \\xi_{2} - 96\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 24 \\, {\\left(3 \\, \\xi_{2}^{2} + 5 \\, \\xi_{2} + 4\\right)} e^{\\xi_{2}}\\right)} e^{\\left(-\\xi_{2}\\right)}}{12 \\, \\xi_{2}^{4}} \\geq 2.164$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{9 \\, \\xi_{2}^{2} + {\\left(\\xi_{2}^{3} + 3 \\, \\xi_{2}^{2} - 24\\right)} e^{\\xi_{2}} + 24 \\, \\xi_{2} + 24}{6 \\, \\xi_{2}^{4}} \\geq 0.4161$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(27 \\, \\xi_{2}^{3} - {\\left(5 \\, \\xi_{2}^{3} + 18 \\, \\xi_{2}^{2} + 24 \\, \\xi_{2} - 48\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 6 \\, {\\left(3 \\, \\xi_{2}^{2} - 4 \\, \\xi_{2} - 8\\right)} e^{\\xi_{2}}\\right)} e^{\\left(-\\xi_{2}\\right)}}{12 \\, \\xi_{2}^{4}} \\geq 3.419$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠1e2e2917-808f-4e8f-ac74-2a7670d38c3cis︠
%hide
%md 
---
#### No. 3.23
<a id="323"></a>
The combinatorial data is is given by $\Box= \text{conv} (\, (-3,0),(-2,1),(1,1),(2,0),(2,-1), (0,3)\, )$ and  $\Phi_0(x,y) = \min \{0,-x\},\; \Phi_1(x,y)=  \min \{0,y\},\; \Phi_\infty(x,y) = \min \{-y, \frac{x-y-1}{2} \}$.
︡7b9ee062-342e-4a5b-bee9-f81a69140cb8︡{"hide":"input"}︡{"md":"---\n#### No. 3.23\n<a id=\"323\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\, (-3,0),(-2,1),(1,1),(2,0),(2,-1), (0,3)\\, )$ and  $\\Phi_0(x,y) = \\min \\{0,-x\\},\\; \\Phi_1(x,y)=  \\min \\{0,y\\},\\; \\Phi_\\infty(x,y) = \\min \\{-y, \\frac{x-y-1}{2} \\}$."}︡{"done":true}︡
︠0168cc1b-2656-4a51-8470-879134e2309as︠
# We are working with interval arithmetic with precision of 40 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(40)

# The base polytope
B=Polyhedron(vertices = [[-3,0],[-2,1],[1,1],[2,0],[2,-1],[0,-3]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[-1/2,1/2,-1/2],[0,0,-1]]).transpose()

PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡4803e0cc-ed67-4285-a080-ca9f18715968︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_HPWJid.svg","show":true,"text":null,"uuid":"3b38fadf-b1c7-4429-85f9-b356583ab96d"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -x\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, y\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(\\frac{1}{2} \\, x - \\frac{1}{2} \\, y - \\frac{1}{2}, -y\\right)$</div>"}︡{"done":true}︡
︠6fe6cc9d-6b02-42b0-9079-e30b2d647e70si︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this we have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡15c08050-9125-4c25-b74b-fac3bcec3142︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this we have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠db2a27c5-d115-477c-93ec-36d92a8ce357s︠
#Choose a sufficiently general value for Lambda
Lambda = vector([3,13,19])

# The integral can be solved symbolically:
F1(xi_1,xi_2) = intxexp(Polyhedra[1],Lambda,vector([xi_1,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_1,xi_2) = intxexp(Polyhedra[1],Lambda,vector([xi_1,xi_2,0]),vector([0,1,0])).simplify_full()

show(F1)
show(F2)
︡80d15ae8-1d8f-432d-9b92-d4e44d153c96︡{"html":"<div align='center'>$\\displaystyle \\left( \\xi_{1}, \\xi_{2} \\right) \\ {\\mapsto} \\ -\\frac{{\\left(4 \\, \\xi_{1}^{4} e^{\\left(3 \\, \\xi_{1}\\right)} - {\\left(2 \\, {\\left({\\left(\\xi_{1} - 2\\right)} e^{\\left(4 \\, \\xi_{1}\\right)} - {\\left(\\xi_{1} + 1\\right)} e^{\\xi_{1}} + 3 \\, e^{\\left(3 \\, \\xi_{1}\\right)}\\right)} \\xi_{2}^{4} + 4 \\, \\xi_{1}^{4} e^{\\left(3 \\, \\xi_{1}\\right)} + {\\left(2 \\, {\\left(\\xi_{1}^{2} - \\xi_{1}\\right)} e^{\\left(4 \\, \\xi_{1}\\right)} + \\xi_{1} e^{\\left(3 \\, \\xi_{1}\\right)} + {\\left(2 \\, \\xi_{1}^{2} + \\xi_{1}\\right)} e^{\\xi_{1}}\\right)} \\xi_{2}^{3} - 2 \\, {\\left(6 \\, \\xi_{1}^{2} e^{\\left(3 \\, \\xi_{1}\\right)} + {\\left(\\xi_{1}^{3} - 4 \\, \\xi_{1}^{2}\\right)} e^{\\left(4 \\, \\xi_{1}\\right)} - {\\left(\\xi_{1}^{3} + 2 \\, \\xi_{1}^{2}\\right)} e^{\\xi_{1}}\\right)} \\xi_{2}^{2} - {\\left(3 \\, \\xi_{1}^{3} e^{\\left(3 \\, \\xi_{1}\\right)} + 2 \\, {\\left(\\xi_{1}^{4} - 3 \\, \\xi_{1}^{3}\\right)} e^{\\left(4 \\, \\xi_{1}\\right)} + {\\left(2 \\, \\xi_{1}^{4} + 3 \\, \\xi_{1}^{3}\\right)} e^{\\xi_{1}}\\right)} \\xi_{2}\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} + 2 \\, {\\left(2 \\, \\xi_{1}^{3} \\xi_{2}^{2} e^{\\left(5 \\, \\xi_{1}\\right)} + {\\left(3 \\, \\xi_{1}^{2} + {\\left(2 \\, \\xi_{1}^{2} - \\xi_{1}\\right)} e^{\\left(5 \\, \\xi_{1}\\right)} + \\xi_{1}\\right)} \\xi_{2}^{3} - {\\left(3 \\, \\xi_{1}^{4} + 3 \\, \\xi_{1}^{3} + {\\left(2 \\, \\xi_{1}^{4} - 3 \\, \\xi_{1}^{3}\\right)} e^{\\left(5 \\, \\xi_{1}\\right)}\\right)} \\xi_{2} - 2 \\, {\\left(\\xi_{1}^{5} - \\xi_{1}^{4}\\right)} e^{\\left(5 \\, \\xi_{1}\\right)}\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 4 \\, {\\left(\\xi_{1}^{3} \\xi_{2}^{2} e^{\\left(5 \\, \\xi_{1}\\right)} - {\\left(\\xi_{1}^{5} - \\xi_{1}^{4}\\right)} e^{\\left(5 \\, \\xi_{1}\\right)}\\right)} e^{\\left(2 \\, \\xi_{2}\\right)}\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{2 \\, {\\left(\\xi_{1}^{7} \\xi_{2} e^{\\left(3 \\, \\xi_{1}\\right)} - 2 \\, \\xi_{1}^{5} \\xi_{2}^{3} e^{\\left(3 \\, \\xi_{1}\\right)} + \\xi_{1}^{3} \\xi_{2}^{5} e^{\\left(3 \\, \\xi_{1}\\right)}\\right)}}$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\left( \\xi_{1}, \\xi_{2} \\right) \\ {\\mapsto} \\ -\\frac{{\\left(6 \\, \\xi_{1}^{4} \\xi_{2} e^{\\left(3 \\, \\xi_{1}\\right)} - 6 \\, \\xi_{1}^{2} \\xi_{2}^{3} e^{\\left(3 \\, \\xi_{1}\\right)} + 2 \\, \\xi_{1}^{4} e^{\\left(3 \\, \\xi_{1}\\right)} - 6 \\, \\xi_{1}^{2} \\xi_{2}^{2} e^{\\left(3 \\, \\xi_{1}\\right)} - {\\left(\\xi_{2}^{5} {\\left(2 \\, e^{\\left(4 \\, \\xi_{1}\\right)} - 3 \\, e^{\\left(3 \\, \\xi_{1}\\right)} + e^{\\xi_{1}}\\right)} - 2 \\, \\xi_{1}^{4} \\xi_{2} e^{\\left(3 \\, \\xi_{1}\\right)} + {\\left(2 \\, {\\left(\\xi_{1} - 1\\right)} e^{\\left(4 \\, \\xi_{1}\\right)} - {\\left(\\xi_{1} - 3\\right)} e^{\\left(3 \\, \\xi_{1}\\right)} - {\\left(\\xi_{1} + 1\\right)} e^{\\xi_{1}}\\right)} \\xi_{2}^{4} + 2 \\, \\xi_{1}^{4} e^{\\left(3 \\, \\xi_{1}\\right)} - {\\left(2 \\, {\\left(\\xi_{1}^{2} + 2 \\, \\xi_{1}\\right)} e^{\\left(4 \\, \\xi_{1}\\right)} - {\\left(5 \\, \\xi_{1}^{2} + 2 \\, \\xi_{1}\\right)} e^{\\left(3 \\, \\xi_{1}\\right)} + {\\left(\\xi_{1}^{2} - 2 \\, \\xi_{1}\\right)} e^{\\xi_{1}}\\right)} \\xi_{2}^{3} - {\\left(2 \\, {\\left(\\xi_{1}^{3} + \\xi_{1}^{2}\\right)} e^{\\left(4 \\, \\xi_{1}\\right)} - {\\left(\\xi_{1}^{3} - 3 \\, \\xi_{1}^{2}\\right)} e^{\\left(3 \\, \\xi_{1}\\right)} - {\\left(\\xi_{1}^{3} - \\xi_{1}^{2}\\right)} e^{\\xi_{1}}\\right)} \\xi_{2}^{2}\\right)} e^{\\left(4 \\, \\xi_{2}\\right)} + 2 \\, {\\left(\\xi_{1}^{4} e^{\\left(5 \\, \\xi_{1}\\right)} - 3 \\, \\xi_{1}^{2} \\xi_{2}^{2} e^{\\left(5 \\, \\xi_{1}\\right)} - 2 \\, {\\left(\\xi_{1} e^{\\left(5 \\, \\xi_{1}\\right)} - \\xi_{1}\\right)} \\xi_{2}^{3}\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 2 \\, {\\left(\\xi_{1}^{4} \\xi_{2} e^{\\left(5 \\, \\xi_{1}\\right)} - \\xi_{1}^{2} \\xi_{2}^{3} e^{\\left(5 \\, \\xi_{1}\\right)} + \\xi_{1}^{4} e^{\\left(5 \\, \\xi_{1}\\right)} - 3 \\, \\xi_{1}^{2} \\xi_{2}^{2} e^{\\left(5 \\, \\xi_{1}\\right)}\\right)} e^{\\left(2 \\, \\xi_{2}\\right)}\\right)} e^{\\left(-3 \\, \\xi_{2}\\right)}}{2 \\, {\\left(\\xi_{1}^{6} \\xi_{2}^{2} e^{\\left(3 \\, \\xi_{1}\\right)} - 2 \\, \\xi_{1}^{4} \\xi_{2}^{4} e^{\\left(3 \\, \\xi_{1}\\right)} + \\xi_{1}^{2} \\xi_{2}^{6} e^{\\left(3 \\, \\xi_{1}\\right)}\\right)}}$</div>"}︡{"done":true}︡
︠699a8260-78c4-4ef4-88c2-74ee1860ac6bis︠
%hide
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
We identify a small closed rectangle containing our estimate such that $ \nabla_n G > 0 $ for any outer normal of this rectangle, where $ G(\xi) = \int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du$. This and uniqueness guarantee our candidate lies within the rectangle.
︡a399e2a9-8df0-4b53-83e2-ce9b17e79001︡{"hide":"input"}︡{"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$.\nWe identify a small closed rectangle containing our estimate such that $ \\nabla_n G > 0 $ for any outer normal of this rectangle, where $ G(\\xi) = \\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du$. This and uniqueness guarantee our candidate lies within the rectangle."}︡{"done":true}︡
︠92ebd6cc-0c52-4b59-a0dc-a08091a8a759s︠

#numerically finding an estimate
from scipy import optimize

def FF(x):
    return [F1(x[0],x[1]),F2(x[0],x[1])]
sol=optimize.root(FF, [0.2, 0.5])
x0=sol.x

#We hope xi lies in the square with centre x0 and side length 2e, where:
e = 0.00001

xi_RIF=[RIF(x0[0]-e,x0[0]+e), RIF(x0[1]-e,x0[1]+e)]

#We use interval arithmetic to check positivity of $ \nabla_n G $ on the boundary of the square. We check line segments along the boundary of length 2e/N.
N=2300


if all([RIF(F1(x0[0]+e,RIF(x0[1]-e+i*(2*e/N),x0[1]-e+(i+1)*(2*e/N)))) > 0
        for i in range(N)]):
    if all([RIF(-F1(x0[0]-e,RIF(x0[1]-e+i*(2*e/N),x0[1]-e+(i+1)*(2*e/N)))) > 0
            for i in range(N)]):
        if all([RIF(F2(RIF(x0[0]-e+i*(2*e/N),x0[0]-e+(i+1)*(2*e/N)), x0[1]+e)) > 0 for i in range(N)]):
            if all([RIF(-F2(RIF(x0[0]-e+i*(2*e/N),x0[0]-e+(i+1)*(2*e/N)), x0[1]-e)) > 0 for i in range(N)]):
                print "There is a root in"
                print xi_RIF[0].str(style="brackets"),"x",xi_RIF[1].str(style="brackets")

︡4cd8abb0-4184-4230-b5af-4a8fec0e3536︡{"stdout":"There is a root in"}︡{"stdout":"\n[0.26616785810574 .. 0.26618785810616] x [0.67163062513918 .. 0.67165062513960]\n"}︡{"done":true}︡
︠2c3584e5-deda-4852-9517-5c33803dd802is︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every (admissible) choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡3019766c-51b6-41c6-b454-9650b9e0234c︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠09598c45-2cd0-45ee-a572-d5fb09884cea︠
#storage for the functions h_y and for the values h_y(xi) (as intervals)
Ih=[]

print "lower bounds for DF invariants"
for P in Polyhedra:
    h(xi_1,xi_2) = intxexp(P,Lambda,vector([xi_1,xi_2,0]),vector([0,0,1])).simplify_full()
    DF = RIF(h(*xi_RIF))
    Ih.append(DF)
    print(DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        print("negative upper bounds for DF invariant:")# print upper bound for destablising DF value
        if Ih[0] <= 0: print(Ih[0].upper())
        if Ih[1] <= 0: print(Ih[1].upper())
        if Ih[2] <= 0: print(Ih[2].upper())
        if Ih[3] <= 0: print(Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡c1034617-0c17-4ea1-ad39-619314509cd4︡{"stdout":"lower bounds for DF invariants\n"}︡{"stdout":"1.2766364162"}︡︡{"stdout":"\n1.8401675971"}︡{"stdout":"\n0.10047917120"}︡{"stdout":"\n3.4443270408"}︡{"stdout":"\n"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}
︠36ec290c-35ea-4a76-98aa-6fc1a640a5bfi︠
%md 
---
#### No. 3.24
<a id="324"></a>
The combinatorial data is is given by $\Box= \text{conv} (\, (-2,0),(-2,1),(1,1),(2,0),(2,-2),(0,-2) \, )$ and  $\Phi_0(x,y) = \min \{0,x\},\; \Phi_1(x,y)= \min \{0,y\}  ,\; \Phi_\infty(x,y) = \min \{0,-x-y\} $.
︡6b2235c1-06db-4e2f-a553-060e971dbd82︡{"done":true,"md":"---\n#### No. 3.24\n<a id=\"324\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\, (-2,0),(-2,1),(1,1),(2,0),(2,-2),(0,-2) \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,x\\},\\; \\Phi_1(x,y)= \\min \\{0,y\\}  ,\\; \\Phi_\\infty(x,y) = \\min \\{0,-x-y\\} $."}
︠163f811f-e859-4123-aea8-40ef0c94918bs︠
# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-2,0],[-2,1],[1,1],[2,0],[2,-2],[0,-2]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,0,1]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[0,-1,-1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡f9d34ac8-1f57-4ae9-a93a-823183b35f39︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_R2GtTn.svg","show":true,"text":null,"uuid":"3d45bd84-a5aa-4313-a282-c319fdfd4468"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, x\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, y\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -x - y\\right)$</div>"}︡{"done":true}︡
︠a97678c2-4d77-4b53-92eb-6e39a72ee77eis︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this note, that $\left(\begin{smallmatrix}-1 & -1 \\ 1 & 0\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence, we have $\xi=(0,\xi_2)$. We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡ab8db0ae-52b8-4abd-bdd4-fcc22396a3fa︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this note, that $\\left(\\begin{smallmatrix}-1 & -1 \\\\ 1 & 0\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠32099c02-cc64-498c-86ae-16a7bf391d5ds︠
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))
︡b7d4c36b-ee67-46d7-a0f5-d0b6fbfa2a8f︡{"html":"<div align='center'>$\\displaystyle \\xi_{2} \\ {\\mapsto}\\ \\left(-\\frac{{\\left({\\left(\\xi_{2}^{2} - 2\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 2 \\, \\xi_{2} + 4 \\, e^{\\left(2 \\, \\xi_{2}\\right)} - 2\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{\\xi_{2}^{3}},\\,\\frac{2 \\, {\\left({\\left(\\xi_{2}^{2} - 2\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} - 2 \\, \\xi_{2} + 4 \\, e^{\\left(2 \\, \\xi_{2}\\right)} - 2\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{\\xi_{2}^{3}}\\right)$</div>"}︡{"done":true}︡
︠10cd9b2a-36df-4ac4-ae8b-09e26e9d653ei︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡b0f4ba0d-3dc0-4104-8b77-74350d2d699e︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}
︠801cc786-8ee8-4f45-ba76-a799af628e06s︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.434747
upper = 0.434757

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡00e2e7f5-0057-446f-a5fe-b3629e860b5b︡{"done":true}︡
︠efd6b222-1fdc-473c-b2ba-9da1c434e5d1i︠
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every (admissible) choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡558c56f4-d406-4f34-b01f-44db2f029997︡{"done":true,"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every (admissible) choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}
︠96b126b3-685b-4eef-84e0-cbe08a930a62s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡20ed154d-f065-401a-98dd-d98ca64c97a3︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left({\\left(\\xi_{2} - 1\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + \\xi_{2} + 1\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{\\xi_{2}^{3}} \\geq 0.8784$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(12 \\, \\xi_{2}^{2} - {\\left(7 \\, \\xi_{2}^{3} + 3 \\, \\xi_{2}^{2} - 6 \\, \\xi_{2} + 6\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 12 \\, {\\left(2 \\, \\xi_{2}^{2} - 2 \\, \\xi_{2} + 1\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 12 \\, \\xi_{2} - 6\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{6 \\, \\xi_{2}^{4}} \\geq 1.288$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{2 \\, {\\left({\\left(\\xi_{2} - 1\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + \\xi_{2} + 1\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{\\xi_{2}^{3}} \\geq 0.8784$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(12 \\, \\xi_{2}^{2} + {\\left(7 \\, \\xi_{2}^{3} + 3 \\, \\xi_{2}^{2} - 6 \\, \\xi_{2} + 6\\right)} e^{\\left(3 \\, \\xi_{2}\\right)} + 12 \\, \\xi_{2} - 12 \\, e^{\\left(2 \\, \\xi_{2}\\right)} + 6\\right)} e^{\\left(-2 \\, \\xi_{2}\\right)}}{6 \\, \\xi_{2}^{4}} \\geq 3.049$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠faf00806-87be-4724-a94e-c338c9a74d82i︠
%md 
---
#### No. 4.5*
<a id="45"></a>
The combinatorial data is is given by $\Box= \text{conv} (\,(-2,1),(-3,3),(-2,3),(1,-2),(3,-3),(3,-2) \, )$ and  $\Phi_0(x,y) = \min \{0,\frac{-x-1}{2}\},\; \Phi_1(x,y)= \min \{0,\frac{-y-1}{2}\}  ,\; \Phi_\infty(x,y) = \min \{0,x+y\} $.
︡ca9b5d6f-57d7-4b72-92da-69c4b75582c3︡{"done":true,"md":"---\n#### No. 4.5*\n<a id=\"45\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\,(-2,1),(-3,3),(-2,3),(1,-2),(3,-3),(3,-2) \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,\\frac{-x-1}{2}\\},\\; \\Phi_1(x,y)= \\min \\{0,\\frac{-y-1}{2}\\}  ,\\; \\Phi_\\infty(x,y) = \\min \\{0,x+y\\} $."}
︠dc395227-991a-49d3-b2e0-226e494ace82s︠
# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-2,1],[-3,3],[-2,3],[1,-2],[3,-3],[3,-2]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[-1/2,-1/2,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[-1/2,0,-1/2]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[0,1,1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡dcc5dac6-cfc4-4ad9-8b5d-4fe8d36084ee︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_oaAaLL.svg","show":true,"text":null,"uuid":"29a85e3f-02bf-4544-8bbe-789f87fee824"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -\\frac{1}{2} \\, x - \\frac{1}{2}\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -\\frac{1}{2} \\, y - \\frac{1}{2}\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, x + y\\right)$</div>"}︡{"done":true}︡
︠c1842cd0-8d4b-4bd0-82c8-b09a16c417f6is︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this note, that $\left(\begin{smallmatrix}0 & 1\\ 1 & 0\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence, we have $\xi=(\xi_1,\xi_1)$ We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡6e11ca26-604b-4d51-87ae-4b87326b2758︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this note, that $\\left(\\begin{smallmatrix}0 & 1\\\\ 1 & 0\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence, we have $\\xi=(\\xi_1,\\xi_1)$ We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠d6a078a3-ca60-4a0e-96c9-48c8a9feb15fs︠
#Choose a sufficiently general value for lambda
Lambda = vector([1,3,13])

# Analytic solution of the integral
F1(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,-1,0])).simplify_full()
F2(xi_1) = intxexp(Polyhedra[0],Lambda,vector([xi_1,xi_1,0]),vector([1,1,0])).simplify_full()

show(vector([F1,F2]))
︡277aeed7-83c0-482f-8522-6229a7f3ba89︡{"html":"<div align='center'>$\\displaystyle \\xi_{1} \\ {\\mapsto}\\ \\left(0,\\,\\frac{{\\left(\\xi_{1}^{3} - \\xi_{1}^{2} + 2 \\, {\\left(\\xi_{1}^{3} - 2 \\, \\xi_{1}\\right)} e^{\\left(2 \\, \\xi_{1}\\right)} + 6 \\, {\\left(2 \\, \\xi_{1} - 1\\right)} e^{\\xi_{1}} - 2 \\, \\xi_{1} + 6\\right)} e^{\\left(-\\xi_{1}\\right)}}{\\xi_{1}^{4}}\\right)$</div>"}︡{"done":true}︡
︠092e56d1-a130-45e8-998e-21cac4cd74cai︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡2f9610f1-d7d6-47a3-b27f-65269ddf6f7c︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}
︠8a8a40a5-195b-48fa-aa95-90e8b66f49b1s︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
find_root(F2,-10,10)
lower = -0.31044
upper = -0.31043

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡c3d301cd-d9cd-4010-a9e1-cd2041fa4d39︡{"stdout":"-0.31043117071394555\n"}︡{"stdout":"Interval containing solution: [-0.310441 .. -0.310424]\n"}︡{"done":true}︡
︠aeaaec55-68ed-48bc-8312-58babed6fb19is︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡33b2d8f1-7e6e-495a-8eac-ca3261ee91e5︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠c00ec5b5-5642-46a4-adf3-41791f49ac14s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([xi_2,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡fad13856-8bf9-47c4-97df-28cf7ea68c5a︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(\\xi_{2}^{3} - \\xi_{2}^{2} - 2 \\, {\\left(2 \\, \\xi_{2}^{2} - 4 \\, \\xi_{2} + 3\\right)} e^{\\xi_{2}} - 2 \\, \\xi_{2} + 6\\right)} e^{\\left(-\\xi_{2}\\right)}}{2 \\, \\xi_{2}^{4}} \\geq 0.5108$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(\\xi_{2}^{3} - \\xi_{2}^{2} - 2 \\, {\\left(2 \\, \\xi_{2}^{2} - 4 \\, \\xi_{2} + 3\\right)} e^{\\xi_{2}} - 2 \\, \\xi_{2} + 6\\right)} e^{\\left(-\\xi_{2}\\right)}}{2 \\, \\xi_{2}^{4}} \\geq 0.5108$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{{\\left(5 \\, \\xi_{2}^{3} + 9 \\, \\xi_{2}^{2} + {\\left(37 \\, \\xi_{2}^{3} + 27 \\, \\xi_{2}^{2} - 18 \\, \\xi_{2} + 6\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} - 24 \\, {\\left(6 \\, \\xi_{2}^{2} - 8 \\, \\xi_{2} + 5\\right)} e^{\\xi_{2}} - 66 \\, \\xi_{2} + 114\\right)} e^{\\left(-\\xi_{2}\\right)}}{24 \\, \\xi_{2}^{4}} \\geq 2.318$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(19 \\, \\xi_{2}^{3} - 33 \\, \\xi_{2}^{2} - {\\left(37 \\, \\xi_{2}^{3} + 27 \\, \\xi_{2}^{2} - 18 \\, \\xi_{2} + 6\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 24 \\, {\\left(2 \\, \\xi_{2}^{2} - 1\\right)} e^{\\xi_{2}} + 18 \\, \\xi_{2} + 30\\right)} e^{\\left(-\\xi_{2}\\right)}}{24 \\, \\xi_{2}^{4}} \\geq 3.489$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠5736e476-d6cb-4954-81f4-4d08c982faeei︠
%md 
---
#### No. 4.8
<a id="48"></a>
The combinatorial data is is given by $\Box= \text{conv} (\,(-2,0),(-1,1),(1,1),(2,0),(2,-1),(-2,-1) \, )$ and  $\Phi_0(x,y) = \min \{0,x\},\; \Phi_1(x,y)= \min \{0,-x\} ,\; \Phi_\infty(x,y) = \min \{0,-y\}$.
︡c634e657-c64d-454c-9860-f97682c6011a︡{"done":true,"md":"---\n#### No. 4.8\n<a id=\"48\"></a>\nThe combinatorial data is is given by $\\Box= \\text{conv} (\\,(-2,0),(-1,1),(1,1),(2,0),(2,-1),(-2,-1) \\, )$ and  $\\Phi_0(x,y) = \\min \\{0,x\\},\\; \\Phi_1(x,y)= \\min \\{0,-x\\} ,\\; \\Phi_\\infty(x,y) = \\min \\{0,-y\\}$."}
︠6f090bd1-71f7-4a8c-86ad-923bd9511f67s︠
# We are working with interval arithmetic with precision of 60 bit
# this fixes the precision e.g. for evaluations of exponential functions
RIF=RealIntervalField(16)

# The base polytope
B=Polyhedron(vertices = [[-2,0],[-1,1],[1,1],[2,0],[2,-1],[-2,-1]])

# 3 PL functions on B. If phi is the minimum of affine functions of the form F(x,y) = a + b*x + c*y we represent phi as
# the transpose of the matrix with rows [a,b,c].

Phi1 = matrix(QQ,[[0,0,0],[0,1,0]]).transpose()
Phi2 = matrix(QQ,[[0,0,0],[0,-1,0]]).transpose()
Phi3 = matrix(QQ,[[0,0,0],[0,0,-1]]).transpose()


PLfunctions = [Phi1,Phi2,Phi3]

# Form list of degeneration polyhedra
Polyhedra = degenerations(PLfunctions,B)



print "The combinatorial data"


graphic = B.plot().show(figsize=[3,3],title='Base Polytope B')

x,y = var('x,y')
r = vector([1,x,y])

for Phi in PLfunctions:
    if Phi.transpose().nrows() > 1:
        f(x,y) = min_symbolic(*list(r*Phi))
    else:
        f(x,y) = list(r*Phi)[0]
    print ' '
    show(f)
︡d88a6487-1f47-4e8e-a465-5feda0e68050︡{"stdout":"The combinatorial data\n"}︡{"file":{"filename":"/projects/ae8e1663-e2ad-40b8-aec2-30faf4e6a54f/.sage/temp/compute5-us/19963/tmp_99xuY6.svg","show":true,"text":null,"uuid":"7ea83733-1477-4c3d-9a6c-dbe752b491c1"},"once":false}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, x\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -x\\right)$</div>"}︡{"stdout":" \n"}︡{"html":"<div align='center'>$\\displaystyle \\left( x, y \\right) \\ {\\mapsto} \\ \\min\\left(0, -y\\right)$</div>"}︡{"done":true}︡
︠1a50916b-fd9c-425c-94b5-a98ab2508574is︠
%hide
%md
#### Step (i) -- obtain a closed form for $F_{X,\xi}$
For this note, that $\left(\begin{smallmatrix}-1 & 0\\ 0 & 1\end{smallmatrix}\right)$ is a symmetry of the combinatorial data. Hence we have $\xi=(0,\xi_2)$. We have to analytically solve the integral $$\int_\Box \langle u,v \rangle \deg \bar \Phi (u) e^{\langle u, \xi \rangle } du = \int_{\Delta_0} \langle u', (v,0) \rangle \cdot e^{\langle u', (\xi,0) \rangle} du'$$ for $v$ varying over a basis of $N_\mathbb{R}$.
︡e8c59695-54a0-45f8-b476-c515b2b1c1ff︡{"hide":"input"}︡{"md":"#### Step (i) -- obtain a closed form for $F_{X,\\xi}$\nFor this note, that $\\left(\\begin{smallmatrix}-1 & 0\\\\ 0 & 1\\end{smallmatrix}\\right)$ is a symmetry of the combinatorial data. Hence we have $\\xi=(0,\\xi_2)$. We have to analytically solve the integral $$\\int_\\Box \\langle u,v \\rangle \\deg \\bar \\Phi (u) e^{\\langle u, \\xi \\rangle } du = \\int_{\\Delta_0} \\langle u', (v,0) \\rangle \\cdot e^{\\langle u', (\\xi,0) \\rangle} du'$$ for $v$ varying over a basis of $N_\\mathbb{R}$.\n"}︡{"done":true}︡
︠fb350c7c-b44d-4f56-b53c-021e71b63691s︠
#Choose a sufficiently general value for lambda
Lambda = vector([1,5,13])


# Analytic solution of the integral
F1(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([1,0,0])).simplify_full()
F2(xi_2) = intxexp(Polyhedra[0],Lambda,vector([0,xi_2,0]),vector([0,1,0])).simplify_full()

show(vector([F1,F2]))
︡360d912a-d664-414e-8d13-7577be1a6bee︡{"html":"<div align='center'>$\\displaystyle \\xi_{2} \\ {\\mapsto}\\ \\left(0,\\,\\frac{{\\left(4 \\, \\xi_{2}^{3} + 4 \\, \\xi_{2}^{2} + {\\left(\\xi_{2}^{3} + \\xi_{2}^{2} - 2 \\, \\xi_{2} - 6\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 2 \\, {\\left(4 \\, \\xi_{2} + 3\\right)} e^{\\xi_{2}}\\right)} e^{\\left(-\\xi_{2}\\right)}}{\\xi_{2}^{4}}\\right)$</div>"}︡{"done":true}︡
︠606d588f-aaab-4d92-b349-ad4620282d1ci︠
%md
#### Step (ii) -- find an estimate for the soliton candidate vector field $\xi$.
︡a56ace71-0d2f-43b0-a1a7-d2caa2e2d1b5︡{"done":true,"md":"#### Step (ii) -- find an estimate for the soliton candidate vector field $\\xi$."}
︠af429d18-be2c-4736-bce2-f8639dea86eds︠
# Choose upper and lower bound and
# hope that the exact solution lies in between
lower = 0.62430
upper = 0.62431

#define a real value xi_RIF between xi_1 and xi_2
# representing the exact solution.
xi_RIF = RIF(lower,upper)

# Check whether Intermediate value theorem guarantees a zero beween
# lower and upper, i.e evaluate F2 at lower and upper using interval arithmetic.
if RIF(F2(lower)) < 0 and RIF(F2(upper)) > 0:
       print "Interval containing solution:", xi_RIF.str(style='brackets')
︡a4741cd8-c6e5-457e-9d96-d6b045403d06︡{"stdout":"Interval containing solution: [0.624298 .. 0.624314]\n"}︡{"done":true}︡
︠a0cd34c5-f72b-4bb5-be39-7f46e392bbb5is︠
%hide
%md
#### Step (iii) & (iv) -- obtain closed forms for $\operatorname{DF}_\xi(X_{y,0,1})$ and plug in the estimate for $\xi$
For this we first have to symbolically solve the integrals  
$$h_y(\xi) := \text{vol}(\Delta_y) \cdot \operatorname{DF}_\xi(\mathcal{X}_{y,0,1})=\int_{\Delta_y}  \langle u, (0,0,1) \, \rangle e^{\langle u, (\xi,0) \rangle }  \; du$$  
for every choice of $y \in \mathbb P^1$ and then plug in the estimate for $\xi$ into the resulting expression.
︡75acf183-879c-48c5-a3f4-9be364505c2d︡{"hide":"input"}︡{"md":"#### Step (iii) & (iv) -- obtain closed forms for $\\operatorname{DF}_\\xi(X_{y,0,1})$ and plug in the estimate for $\\xi$\nFor this we first have to symbolically solve the integrals  \n$$h_y(\\xi) := \\text{vol}(\\Delta_y) \\cdot \\operatorname{DF}_\\xi(\\mathcal{X}_{y,0,1})=\\int_{\\Delta_y}  \\langle u, (0,0,1) \\, \\rangle e^{\\langle u, (\\xi,0) \\rangle }  \\; du$$  \nfor every choice of $y \\in \\mathbb P^1$ and then plug in the estimate for $\\xi$ into the resulting expression."}︡{"done":true}︡
︠a443700b-dd99-4b44-9ae0-c29b52ad7748s︠
#storage for the functions h_y
H=[]
#storage for values h_y(xi) (as intervals)
Ih=[]

#Symbollically solving integrals using Barvinok method
for P in Polyhedra:
    h(xi_2) = intxexp(P,Lambda,vector([0,xi_2,0]),vector([0,0,1])).simplify_full()
    DF=RIF(h(xi_RIF))
    H.append(h); Ih.append(DF)
    show(h(xi_2) >= DF.lower())

if all([h > 0 for h in Ih]): 
    print("Threefold is stable!")
else:
    if any([h <= 0 for h in Ih]):
        print("Threefold is not stable!")

        # print upper bound for destablising DF value
        if Ih[0] <= 0: show(H[0](xi_2) <= Ih[0].upper())
        if Ih[1] <= 0: show(H[1](xi_2) <= Ih[1].upper())
        if Ih[2] <= 0: show(H[2](xi_2) <= Ih[2].upper())
        if Ih[3] <= 0: show(H[3](xi_2) <= Ih[3].upper())
    else:
        print("Cannot determine stability")
        # Note, that "not a > 0" does not imply "a <= 0" for intervals
︡866fc1b4-be0d-4fb5-99dc-3020cc522858︡{"html":"<div align='center'>$\\displaystyle \\frac{4 \\, \\xi_{2}^{2} + {\\left(\\xi_{2}^{3} + \\xi_{2}^{2} - 2 \\, \\xi_{2} - 6\\right)} e^{\\xi_{2}} + 8 \\, \\xi_{2} + 6}{2 \\, \\xi_{2}^{4}} \\geq 0.6641$</div>"}︡{"html":"<div align='center'>$\\displaystyle \\frac{4 \\, \\xi_{2}^{2} + {\\left(\\xi_{2}^{3} + \\xi_{2}^{2} - 2 \\, \\xi_{2} - 6\\right)} e^{\\xi_{2}} + 8 \\, \\xi_{2} + 6}{2 \\, \\xi_{2}^{4}} \\geq 0.6641$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(4 \\, \\xi_{2}^{3} + {\\left(\\xi_{2}^{3} - 6 \\, \\xi_{2} - 12\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} + 6 \\, {\\left(2 \\, \\xi_{2}^{2} + 3 \\, \\xi_{2} + 2\\right)} e^{\\xi_{2}}\\right)} e^{\\left(-\\xi_{2}\\right)}}{3 \\, \\xi_{2}^{4}} \\geq 1.104$</div>"}︡{"html":"<div align='center'>$\\displaystyle -\\frac{{\\left(4 \\, \\xi_{2}^{3} - {\\left(2 \\, \\xi_{2}^{3} + 3 \\, \\xi_{2}^{2} - 6\\right)} e^{\\left(2 \\, \\xi_{2}\\right)} - 6 \\, {\\left(\\xi_{2} + 1\\right)} e^{\\xi_{2}}\\right)} e^{\\left(-\\xi_{2}\\right)}}{3 \\, \\xi_{2}^{4}} \\geq 2.442$</div>"}︡{"stdout":"Threefold is stable!\n"}︡{"done":true}︡
︠b0369181-8dbf-4818-bf9a-ed1a388c3e54︠










